A truncated-moment Berry-Esseen bound for dependency graphs

Let $X_1,\ldots,X_n$ be centered, square-integrable random variables with a dependency graph of maximum degree $D$. Put $S=\sum_i X_i$ and suppose that $\sigma^2=\operatorname{Var}(S)>0$. We prove that the Kolmogorov distance between $S/\sigma$ and the standard normal distribution is at most $C(D+1)\sigma^{-2}\sum_{i=1}^n \mathbb{E}[X_i^2\min\{1,(D+1)|X_i|/\sigma\}]$. For $2<\delta\leq 3$, this gives the bound $C(D+1)^{\delta-1}\sigma^{-\delta}\sum_i\mathbb{E}|X_i|^\delta$ with one absolute constant $C$ for the entire range. This proves the conjecture of Janisch and Leh\'{e}ricy (2024), including the third-moment case conjectured by Rai\v{c} in 2003. The proof combines Stein's method, a deterministic inequality for adjacent pairs, and induction on the number of summands. A formalization in Lean 4 accompanies the paper.

==> anc/lean/Audit.lean <==
import JanischLehericy
import Lean.Util.CollectAxioms

#print axioms JanischLehericy.adjacent_pair_inequality
#print axioms JanischLehericy.stein_estimate
#print axioms JanischLehericy.truncated_bound
#print axioms JanischLehericy.janisch_lehericy
#print axioms JanischLehericy.conjecture_one_four

open Lean in
run_cmd do
  let allowed := [`propext, `Classical.choice, `Quot.sound]
  for n in [`JanischLehericy.truncated_bound, `JanischLehericy.janisch_lehericy,
      `JanischLehericy.conjecture_one_four] do
    for ax in ← collectAxioms n do
      unless allowed.contains ax do throwError "Unexpected axiom {ax} in {n}"


==> anc/lean/JanischLehericy.lean <==
import JanischLehericy.Published


==> anc/lean/JanischLehericy/Average.lean <==
import JanischLehericy.SteinResidual

open MeasureTheory ProbabilityTheory Set Filter
open scoped Topology
noncomputable section
namespace JanischLehericy

def average (α : ℝ) (f : ℝ → ℝ) (x : ℝ) := (∫ t in x..x+α, f t)/α

theorem interval_sandwich {f : ℝ → ℝ} {a b l r : ℝ} (hab : a ≤ b)
    (hf : IntervalIntegrable f volume a b) (h : ∀ t ∈ Icc a b, l ≤ f t ∧ f t ≤ r) :
    (b-a)*l ≤ (∫ t in a..b, f t) ∧ (∫ t in a..b, f t) ≤ (b-a)*r := by
  constructor
  · simpa only [intervalIntegral.integral_const, smul_eq_mul] using
      intervalIntegral.integral_mono_on hab (intervalIntegrable_const) hf (fun t ht => (h t ht).1)
  · simpa only [intervalIntegral.integral_const, smul_eq_mul] using
      intervalIntegral.integral_mono_on hab hf (intervalIntegrable_const) (fun t ht => (h t ht).2)

theorem average_bounds {α : ℝ} (hα : 0 < α) {f : ℝ → ℝ} {x l r : ℝ}
    (hf : IntervalIntegrable f volume x (x+α)) (h : ∀ t ∈ Icc x (x+α), l ≤ f t ∧ f t ≤ r) :
    l ≤ average α f x ∧ average α f x ≤ r := by
  have ⟨h1,h2⟩ := interval_sandwich (by linarith) hf h
  unfold average
  exact ⟨(le_div_iff₀ hα).mpr (by linarith), (div_le_iff₀ hα).mpr (by linarith)⟩

theorem average_zero_based (α : ℝ) (f : ℝ → ℝ) (x : ℝ) :
    average α f x = (∫ t in 0..α, f (t+x))/α := by
  rw [intervalIntegral.integral_comp_add_right]
  simp [average,add_comm]

theorem average_monotone {α : ℝ} (hα : 0 < α) {f : ℝ → ℝ} (hf : Monotone f) :
    Monotone (average α f) := by
  intro x y h
  rw [average_zero_based,average_zero_based]
  apply div_le_div_of_nonneg_right _ hα.le
  apply intervalIntegral.integral_mono hα.le
      ((hf.comp (monotone_id.add_const x)).intervalIntegrable)
      ((hf.comp (monotone_id.add_const y)).intervalIntegrable)
  intro t
  exact hf (by dsimp; linarith)

theorem average_increment {α : ℝ} (hα : 0 < α) {f : ℝ → ℝ} (hf : Monotone f)
    {x y : ℝ} (hxy : y ≤ x) :
    average α f x-average α f y ≤ min 1 ((x-y)/α) * (f (x+α)-f y) := by
  have h0 : 0 ≤ f (x+α)-f y := sub_nonneg.mpr (hf (by linarith))
  have hbox a b (ha : y ≤ a) (hb : b ≤ x+α) (hab : a ≤ b) :=
    interval_sandwich hab hf.intervalIntegrable (fun t (ht : t ∈ Icc a b) =>
      And.intro (hf (ha.trans ht.1)) (hf (ht.2.trans hb)))
  have hx := hbox x (x+α) hxy le_rfl (by linarith)
  have hy := hbox y (y+α) le_rfl (by linarith) (by linarith)
  have hd := intervalIntegral.integral_interval_sub_interval_comm' (f := f)
    (μ := volume) (a := x) (b := x+α) (c := y) (d := y+α)
    hf.intervalIntegrable hf.intervalIntegrable hf.intervalIntegrable
  have hx' := hbox (y+α) (x+α) (by linarith) le_rfl (by linarith)
  have hy' := hbox y x le_rfl (by linarith) hxy
  unfold average
  rw [← sub_div]
  rcases le_total 1 ((x-y)/α) with h | h
  · rw [min_eq_left h,one_mul,div_le_iff₀ hα]
    linarith only [hx.2,hy.1]
  · rw [min_eq_right h,div_mul_eq_mul_div,div_le_div_iff_of_pos_right hα,hd]
    linarith only [hx'.2,hy'.1]

theorem average_hasDerivAt {α : ℝ} {f : ℝ → ℝ} (hf : Continuous f) (x : ℝ) :
    HasDerivAt (average α f) ((f (x+α)-f x)/α) x := by
  let F := fun b => ∫ t in (0:ℝ)..b, f t
  have hF y : HasDerivAt F (f y) y := intervalIntegral.integral_hasDerivAt_right
    (hf.intervalIntegrable _ _) hf.aestronglyMeasurable.stronglyMeasurableAtFilter hf.continuousAt
  have he : average α f = fun y => (F (y+α)-F y)/α := by
    funext y
    rw [average, ← intervalIntegral.integral_interval_sub_left (a := 0)
      (hf.intervalIntegrable 0 (y+α)) (hf.intervalIntegrable 0 y)]
  rw [he]
  simpa only [Function.comp_def, id_eq, mul_one] using
    (((hF (x+α)).comp x ((hasDerivAt_id x).add_const α)).sub (hF x)).div_const α

theorem integral_ramp (ν : Measure ℝ) (α w s : ℝ) :
    (∫ u, rampBound α w u s ∂ν) = ν.real {u | |w-u| ≤ α+s} * min 1 (s/α) := by
  have h : MeasurableSet {u : ℝ | |w-u| ≤ α+s} := measurableSet_le (by fun_prop) measurable_const
  change (∫ u, ({u : ℝ | |w-u| ≤ α+s} : Set ℝ).indicator (fun _ => min 1 (s/α)) u ∂ν) = _
  rw [integral_indicator h, setIntegral_const, smul_eq_mul]

/-- Averaging two monotone functions turns a bound on their combined
Stieltjes measure into the spatially localized increment used by the graph. -/
theorem average_oscillation {α : ℝ} (hα : 0 < α) {g j : ℝ → ℝ}
    (hg : Monotone g) (hj : Monotone j) (F : StieltjesFunction) [IsFiniteMeasure F.measure]
    (hF : ∀ x, F x = g x+j x) (w t s : ℝ) (hs : |w-t| ≤ s) :
    |(average α g w - average α j w) - (average α g t - average α j t)| ≤
      ∫ u, rampBound α w u s ∂F.measure := by
  let x := max w t
  let y := min w t
  have hxy : y ≤ x := (min_le_left _ _).trans (le_max_left _ _)
  have hl : x-y = |w-t| := by
    dsimp [x,y]
    rcases le_total w t with h | h <;> simp [h,abs_of_nonpos,abs_of_nonneg,sub_nonneg]
  have hin : Ioc y (x+α) ⊆ {u | |w-u| ≤ α+s} := by
    intro u hu
    change |w-u| ≤ α+s
    obtain ⟨h1,h2⟩ := hu
    have h3 : y ≤ w := min_le_left _ _
    have h4 : w ≤ x := le_max_left _ _
    exact abs_le.mpr ⟨by linarith,by linarith⟩
  have hm := measureReal_mono (μ := F.measure) hin
  have h0 := F.mono (show y ≤ x+α by linarith)
  rw [measureReal_def, F.measure_Ioc, ENNReal.toReal_ofReal (sub_nonneg.mpr h0)] at hm
  have hk := min_le_min_left 1 (div_le_div_of_nonneg_right (hl.trans_le hs) hα.le)
  have hinc := add_le_add (average_increment hα hg hxy) (average_increment hα hj hxy)
  have hdiff : |(average α g w-average α j w)-(average α g t-average α j t)| ≤
      (average α g x-average α g y)+(average α j x-average α j y) := by
    have h1 := average_monotone hα hg hxy
    have h2 := average_monotone hα hj hxy
    rcases le_total w t with h | h
    · dsimp [x,y] at *
      rw [max_eq_right h,min_eq_left h] at *
      exact abs_le.mpr ⟨by linarith,by linarith⟩
    · dsimp [x,y] at *
      rw [max_eq_left h,min_eq_right h] at *
      exact abs_le.mpr ⟨by linarith,by linarith⟩
  rw [integral_ramp,mul_comm]
  apply hdiff.trans (hinc.trans _)
  rw [← mul_add]
  have heq : g (x+α)-g y + (j (x+α)-j y) = F (x+α)-F y := by rw [hF,hF]; ring
  rw [heq]
  exact mul_le_mul hk hm (sub_nonneg.mpr h0) (le_min zero_le_one (div_nonneg ((abs_nonneg _).trans hs) hα.le))

end JanischLehericy


==> anc/lean/JanischLehericy/Budget.lean <==
import JanischLehericy.Pair
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.Tactic.FunProp

open scoped BigOperators
open MeasureTheory Finset
noncomputable section
namespace JanischLehericy

def ell (t : ℝ) : ℝ := t^2 * min 1 t

theorem ell_nonneg {t : ℝ} (h : 0 ≤ t) : 0 ≤ ell t := by
  exact mul_nonneg (sq_nonneg _) (le_min zero_le_one h)

theorem ell_le_sq {t : ℝ} : ell t ≤ t^2 :=
  mul_le_of_le_one_right (sq_nonneg _) (min_le_left _ _)

theorem ell_le_rpow {t δ : ℝ} (ht : 0 ≤ t) (h2 : 2 ≤ δ) (h3 : δ ≤ 3) :
    ell t ≤ t ^ δ := by
  rcases le_total t 1 with h | h
  · rw [ell, min_eq_right h, ← pow_succ, ← Real.rpow_natCast]
    exact Real.rpow_le_rpow_of_exponent_ge' ht h (by linarith) h3
  · rw [ell, min_eq_left h, mul_one, ← Real.rpow_natCast]
    exact Real.rpow_le_rpow_of_exponent_le h h2

/-- Scalar estimate for deleting at most two closed neighborhoods. -/
theorem sq_le_truncated {t : ℝ} (ht : 0 ≤ t) :
    t^2 ≤ 1 / 64 + 8 * ell t := by
  by_cases hs : t ≤ 1 / 8
  · nlinarith [mul_nonneg (sub_nonneg.mpr hs) (show 0 ≤ 1 / 8 + t by linarith),
        ell_nonneg ht]
  · have hmin : 1 / 8 ≤ min 1 t := le_min (by norm_num) (le_of_not_ge hs)
    nlinarith only [mul_le_mul_of_nonneg_left hmin (sq_nonneg t),
      show ell t = t^2 * min 1 t from rfl]

theorem ell_scale_le {t c : ℝ} (ht : 0 ≤ t) (hc : 0 ≤ c) (hc2 : c ≤ 2) :
    ell (c*t) ≤ 8 * ell t := by
  have hmin : min 1 (c*t) ≤ 2 * min 1 t := by
    rcases le_total t 1 with h | h
    · rw [min_eq_right h]
      exact (min_le_right _ _).trans (mul_le_mul_of_nonneg_right hc2 ht)
    · rw [min_eq_left h]
      exact (min_le_left _ _).trans (by norm_num)
  have hpow : (c*t)^2 ≤ 4*t^2 := by
    rw [mul_pow]
    have h : c^2 ≤ 4 := by nlinarith [mul_nonneg (sub_nonneg.mpr hc2) (show 0 ≤ 2+c by linarith)]
    exact mul_le_mul_of_nonneg_right h (sq_nonneg _)
  have h := mul_le_mul hpow hmin (le_min zero_le_one (mul_nonneg hc ht)) (by positivity)
  unfold ell
  linarith only [h]

variable {ι Ω : Type*} [Fintype ι] [MeasurableSpace Ω]
def beta (μ : Measure Ω) (m : ℕ) (X : ι → Ω → ℝ) : ℝ :=
  (∑ i, ∫ ω, ell (m * |X i ω|) ∂μ) / m

theorem beta_nonneg (μ : Measure Ω) (m : ℕ) (X : ι → Ω → ℝ) : 0 ≤ beta μ m X :=
  div_nonneg (sum_nonneg fun _ _ => integral_nonneg fun _ =>
    ell_nonneg (mul_nonneg (Nat.cast_nonneg _) (abs_nonneg _))) (Nat.cast_nonneg _)

theorem integrable_ell (μ : Measure Ω) {X : Ω → ℝ} (hX : MemLp X 2 μ) (m : ℕ) :
    Integrable (fun ω => ell (m * |X ω|)) μ := by
  have hsq := hX.integrable_sq.const_mul ((m : ℝ)^2)
  apply hsq.mono'
  · exact (show Continuous (fun t : ℝ => ell (m * |t|)) by unfold ell; fun_prop).comp_aestronglyMeasurable hX.aestronglyMeasurable
  · filter_upwards with ω
    rw [Real.norm_eq_abs, abs_of_nonneg (ell_nonneg (by positivity))]
    simpa [mul_pow, sq_abs] using (ell_le_sq (t := (m : ℝ) * |X ω|))

theorem beta_le_delta (μ : Measure Ω) (m : ℕ) (hm : 0 < m)
    (X : ι → Ω → ℝ) (hX : ∀ i, MemLp (X i) 2 μ)
    {δ : ℝ} (h2 : 2 < δ) (h3 : δ ≤ 3)
    (hp : ∀ i, Integrable (fun ω => |X i ω| ^ δ) μ) :
    beta μ m X ≤ (m : ℝ) ^ (δ-1) * ∑ i, ∫ ω, |X i ω| ^ δ ∂μ := by
  have hm' : (0:ℝ) < m := Nat.cast_pos.mpr hm
  have h i : (∫ ω, ell (m * |X i ω|) ∂μ) ≤
      (m : ℝ)^δ * ∫ ω, |X i ω|^δ ∂μ := by
    rw [← integral_const_mul]
    apply integral_mono (integrable_ell μ (hX i) m) ((hp i).const_mul _)
    intro ω
    simpa [Real.mul_rpow hm'.le (abs_nonneg _)] using
      (ell_le_rpow (t := (m : ℝ)*|X i ω|) (by positivity) h2.le h3)
  unfold beta
  apply (div_le_iff₀ hm').mpr
  calc
    _ ≤ ∑ i, (m : ℝ)^δ * ∫ ω, |X i ω|^δ ∂μ := sum_le_sum fun i _ => h i
    _ = _ := by rw [← mul_sum, Real.rpow_sub_one hm'.ne']; field_simp

/-- Scalar domination used to replace each marginal by its root mean square. -/
theorem envelope_point {t s : ℝ} (ht : 0 ≤ t) (hs : 0 ≤ s) :
    t^2 * min 1 s ≤ 2 * ell t + ell s / 4 := by
  rcases le_total t (s/2) with h | h
  · have hsq : t^2 ≤ s^2 / 4 := by
      nlinarith only [mul_nonneg (sub_nonneg.mpr h) (show 0 ≤ s/2+t by linarith)]
    have := mul_le_mul_of_nonneg_right hsq (le_min zero_le_one hs)
    have hn := ell_nonneg ht
    unfold ell at hn ⊢
    linarith only [this, hn]
  · have hm : min 1 s ≤ 2 * min 1 t := by
      rcases le_total t 1 with h' | h'
      · rw [min_eq_right h']; exact (min_le_right _ _).trans (by linarith)
      · rw [min_eq_left h']; exact (min_le_left _ _).trans (by norm_num)
    have := mul_le_mul_of_nonneg_left hm (sq_nonneg t)
    have hn := ell_nonneg hs
    unfold ell at hn ⊢
    linarith only [this, hn]

theorem absorption_constants (β e : ℝ) (hβ : 0 < β)
    (h : e ≤ 2*(50000*β)+10752*β+24576*250000*β^2/(50000*β)) :
    e ≤ 250000*β := by
  have ht : 24576*250000*β^2/(50000*β) = 122880*β := by
    field_simp
    ring
  rw [ht] at h
  linarith

end JanischLehericy


==> anc/lean/JanischLehericy/Comparison.lean <==
import JanischLehericy.Interval
import JanischLehericy.Moments

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
noncomputable section
namespace JanischLehericy

variable {Ω S : Type*} [MeasurableSpace Ω] [MeasurableSpace S]
variable {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- Apply an interval bound for a deterministic radius to an independent,
randomly weighted interval. The upper bound can depend on the pair. -/
theorem independent_interval_le {Y : Ω → S} {V : Ω → ℝ}
    (hY : Measurable Y) (hV : Measurable V) (hi : IndepFun Y V μ)
    (w q r : S → ℝ) (hw : Measurable w) (hq : Measurable q) (hr : Measurable r)
    (hw0 : ∀ y, 0 ≤ w y) (hq0 : ∀ y, 0 ≤ q y) (u : ℝ)
    (hwi : Integrable (fun ω => w (Y ω)) μ) (hqi : Integrable (fun ω => q (Y ω)) μ)
    (hp : ∀ y, w y * μ.real {ω | |V ω-u| ≤ r y} ≤ q y) :
    (∫ ω, if |V ω-u| ≤ r (Y ω) then w (Y ω) else 0 ∂μ) ≤ ∫ ω, q (Y ω) ∂μ := by
  classical
  let E := {ω | |V ω-u| ≤ r (Y ω)}
  have hE : MeasurableSet E := measurableSet_le (by fun_prop) (hr.comp hY)
  have hI : Integrable (fun ω => if |V ω-u| ≤ r (Y ω) then w (Y ω) else 0) μ := hwi.indicator hE
  have h0 : 0 ≤ᵐ[μ] (fun ω => if |V ω-u| ≤ r (Y ω) then w (Y ω) else 0) :=
    Filter.Eventually.of_forall (fun ω => by dsimp; split_ifs <;> simp [hw0])
  have heq := weighted_random_interval hY hV hi (fun y => ENNReal.ofReal (w y))
    hw.ennreal_ofReal r hr u
  apply (ENNReal.ofReal_le_ofReal_iff (integral_nonneg (fun ω => hq0 (Y ω)))).mp
  rw [ofReal_integral_eq_lintegral_ofReal hI h0,
    ofReal_integral_eq_lintegral_ofReal hqi (Filter.Eventually.of_forall (fun ω => hq0 (Y ω)))]
  calc
    _ = ∫⁻ ω, ENNReal.ofReal (w (Y ω)) * (if |V ω-u| ≤ r (Y ω) then 1 else 0) ∂μ :=
      lintegral_congr fun ω => by split_ifs <;> simp
    _ = _ := heq
    _ ≤ ∫⁻ y, ENNReal.ofReal (q y) ∂(μ.map Y) := by
      apply lintegral_mono
      intro y
      have hmeas : MeasurableSet {x : ℝ | |x-u| ≤ r y} := measurableSet_le (by fun_prop) measurable_const
      change ENNReal.ofReal (w y) * (μ.map V) {x | |x-u| ≤ r y} ≤ ENNReal.ofReal (q y)
      rw [Measure.map_apply hV hmeas]
      have h := ENNReal.ofReal_le_ofReal (hp y)
      rwa [ENNReal.ofReal_mul (hw0 y), measureReal_def, ENNReal.ofReal_toReal (measure_ne_top _ _)] at h
    _ = _ := lintegral_map hq.ennreal_ofReal hY

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
variable {G : Neighborhoods ι m} {X : ι → Ω → ℝ}

def pairError (G : Neighborhoods ι m) (μ : Measure Ω) (X : ι → Ω → ℝ)
    (α u : ℝ) (ω : Ω) : ℝ :=
  let a := fun k => envelope μ (X k) ω
  pairs G (fun i j => a i*a j*rampBound α (total X ω) u (radius G a i + radius G a j))

omit [IsProbabilityMeasure μ] in
/-- A measurable nonnegative multiplier bounded by one preserves integrability. -/
theorem integrable_cutoff {g b : Ω → ℝ} (hg : Integrable g μ) (hg0 : ∀ ω, 0 ≤ g ω)
    (hb : Measurable b) (hb0 : ∀ ω, 0 ≤ b ω) (hb1 : ∀ ω, b ω ≤ 1) :
    Integrable (fun ω => g ω * b ω) μ := by
  apply hg.mono' (hg.aestronglyMeasurable.mul hb.aestronglyMeasurable)
  filter_upwards with ω
  change |g ω * b ω| ≤ g ω
  rw [abs_of_nonneg (mul_nonneg (hg0 ω) (hb0 ω))]
  exact mul_le_of_le_one_right (hg0 ω) (hb1 ω)

/-- Expected adjacent-pair error controlled by deterministic interval bounds on
the outside sums, uniformly in the location of the smoothed step. -/
theorem pairError_bound (H : NormalizedFamily G μ X) (hm : 0 < m)
    {α η : ℝ} (hα : 0 < α) (hα1 : α ≤ 1) (hη : 0 ≤ η)
    (hV : ∀ i j u h, 0 ≤ h →
      μ.real {ω | |outsideSum G X i j ω-u| ≤ h} ≤ min 1 (2*h) + η) (u : ℝ) :
    (∫ ω, pairError G μ X α u ω ∂μ) ≤ 8 * ((28+4*η/α) * (8*beta μ m X)) := by
  classical
  let a := fun i ω => envelope μ (X i) ω
  let L := fun i j ω => pairScale m (fun k => a k ω) i j
  let F := fun i j ω => a i ω*a j ω * min 1 (L i j ω)
  let T := fun i j ω => if |outsideSum G X i j ω-u| ≤ α+10*L i j ω
    then a i ω*a j ω * min 1 (4*L i j ω/α) else 0
  let C := 28+4*η/α
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have ha i ω : 0 ≤ a i ω := envelope_nonneg _ _
  have hL i j ω : 0 ≤ L i j ω := mul_nonneg (Nat.cast_nonneg _) (le_max_of_le_left (ha i ω))
  have ham i : Measurable (a i) := (H.measurable i).abs.max measurable_const
  have hLm i j : Measurable (L i j) := ((ham i).max (ham j)).const_mul _
  have hprod i j : Integrable (fun ω => a i ω*a j ω) μ :=
    (envelope_memLp (H.squareIntegrable i)).integrable_mul (envelope_memLp (H.squareIntegrable j))
  have hFi i j : Integrable (F i j) μ := integrable_cutoff (hprod i j)
    (fun ω => mul_nonneg (ha i ω) (ha j ω)) (measurable_const.min (hLm i j))
    (fun ω => le_min zero_le_one (hL i j ω)) (fun _ => min_le_left _ _)
  have hBi i j : Integrable (fun ω => a i ω*a j ω*min 1 (4*L i j ω/α)) μ :=
    integrable_cutoff (hprod i j) (fun ω => mul_nonneg (ha i ω) (ha j ω))
      (measurable_const.min (((hLm i j).const_mul 4).div_const α))
      (fun ω => le_min zero_le_one (div_nonneg (by linarith [hL i j ω]) hα.le)) (fun _ => min_le_left _ _)
  have hVm i j : Measurable (outsideSum G X i j) := Finset.measurable_sum _ (fun k _ => H.measurable k)
  have hTi i j : Integrable (T i j) μ := (hBi i j).indicator
    (measurableSet_le ((hVm i j).sub_const u).abs (((hLm i j).const_mul 10).const_add α))
  have hpair i j : (∫ ω, T i j ω ∂μ) ≤ C * ∫ ω, F i j ω ∂μ := by
    let Y := fun ω => (X i ω,X j ω)
    let ai := fun p : ℝ × ℝ => max |p.1| (rms μ (X i))
    let aj := fun p : ℝ × ℝ => max |p.2| (rms μ (X j))
    let l := fun p => (m:ℝ)*max (ai p) (aj p)
    let w := fun p => ai p*aj p*min 1 (4*l p/α)
    let q := fun p => C*(ai p*aj p*min 1 (l p))
    have hai p : 0 ≤ ai p := (abs_nonneg _).trans (le_max_left _ _)
    have haj p : 0 ≤ aj p := (abs_nonneg _).trans (le_max_left _ _)
    have hl p : 0 ≤ l p := mul_nonneg (Nat.cast_nonneg _) (le_max_of_le_left (hai p))
    have hw p : 0 ≤ w p := mul_nonneg (mul_nonneg (hai p) (haj p))
      (le_min zero_le_one (div_nonneg (by linarith [hl p]) hα.le))
    have hq p : 0 ≤ q p := mul_nonneg hC (mul_nonneg (mul_nonneg (hai p) (haj p)) (le_min zero_le_one (hl p)))
    rw [← integral_const_mul]
    apply independent_interval_le (Y := Y) ((H.measurable i).prodMk (H.measurable j)) (hVm i j)
      (pair_independent_outside G H.dependency i j) w q (fun p => α+10*l p)
      (by dsimp [w,l,ai,aj]; fun_prop) (by dsimp [q,l,ai,aj]; fun_prop)
      (by dsimp [l,ai,aj]; fun_prop) hw hq u (hBi i j) ((hFi i j).const_mul C)
    intro p
    have h := hV i j u (α+10*l p) (by linarith [hl p])
    have h1 := mul_le_mul_of_nonneg_left h (hw p)
    have h2 := mul_le_mul_of_nonneg_left (ramp_interval_product hα hα1 (hl p) hη)
      (mul_nonneg (hai p) (haj p))
    dsimp only [q,w,C] at *
    linarith only [h1,h2]
  have hpt ω : pairError G μ X α u ω ≤ 8 * pairs G (fun i j => T i j ω) := by
    have h := adjacent_pair_inequality G hm (fun i => X i ω) (fun i => a i ω)
      (fun i => le_max_left _ _) α u hα
    refine h.trans (mul_le_mul_of_nonneg_left (pairs_le G (fun i j _ => ?_)) (by norm_num))
    dsimp only [T, L, outsideSum, outside]
    split_ifs <;> simp
  have hnon ω : 0 ≤ pairError G μ X α u ω :=
    sum_nonneg fun i _ => sum_nonneg fun j _ => mul_nonneg (mul_nonneg (ha i ω) (ha j ω))
      (rampBound_nonneg hα (add_nonneg (sum_nonneg fun k _ => ha k ω) (sum_nonneg fun k _ => ha k ω)))
  have hsum := integral_mono_of_nonneg (Filter.Eventually.of_forall hnon)
    ((integrable_finset_sum univ (fun i _ => integrable_finset_sum (G.near i) (fun j _ => hTi i j))).const_mul 8)
    (Filter.Eventually.of_forall hpt)
  rw [integral_const_mul] at hsum
  simp only [integral_finset_sum univ (fun i _ => integrable_finset_sum (G.near i) (fun j _ => hTi i j)),
    integral_finset_sum _ (fun j _ => hTi _ j)] at hsum
  have hs := pairs_le G (fun i j _ => hpair i j)
  rw [pairs_mul] at hs
  have hb : pairs G (fun i j => ∫ ω, F i j ω ∂μ) ≤ 8*beta μ m X := pair_moment_bound G hm H.squareIntegrable
  exact hsum.trans (mul_le_mul_of_nonneg_left (hs.trans (mul_le_mul_of_nonneg_left hb hC)) (by norm_num))

end JanischLehericy


==> anc/lean/JanischLehericy/Dependence.lean <==
import JanischLehericy.Pair
import Mathlib.Probability.Independence.Basic
import Mathlib.Probability.Independence.Integration

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
noncomputable section
namespace JanischLehericy

variable {ι Ω : Type*} [Fintype ι] [DecidableEq ι] [MeasurableSpace Ω]
variable {m : ℕ} (G : Neighborhoods ι m)

/-- A joint random vector on a finite set of indices. -/
def block (X : ι → Ω → ℝ) (s : Finset ι) (ω : Ω) : s → ℝ := fun i => X i ω

/-- Independence of all separated blocks. Since neighborhoods are closed, the
separation premise already rules out overlapping blocks. -/
def IsDependencyGraph (μ : Measure Ω) (X : ι → Ω → ℝ) : Prop :=
  ∀ s t : Finset ι, (∀ i ∈ s, ∀ j ∈ t, j ∉ G.near i) →
    IndepFun (block X s) (block X t) μ

def outside (i j : ι) := univ \ (G.near i ∪ G.near j)

def outsideSum (X : ι → Ω → ℝ) (i j : ι) (ω : Ω) := ∑ k ∈ outside G i j, X k ω

theorem outside_card_lt (i j : ι) : (outside G i j).card < Fintype.card ι := by
  rw [← Finset.card_univ]
  apply card_lt_card
  refine Finset.ssubset_iff_subset_ne.mpr ⟨subset_univ _, ?_⟩
  intro h
  have hi : i ∈ outside G i j := h.symm ▸ mem_univ i
  simp [outside, G.self_mem i] at hi

theorem outside_card_deleted (i j : ι) : (G.near i ∪ G.near j).card ≤ 2*m :=
  (card_union_le _ _).trans (by linarith [G.card_le i, G.card_le j])

theorem pair_independent_outside {μ : Measure Ω} {X : ι → Ω → ℝ}
    (h : IsDependencyGraph G μ X) (i j : ι) :
    IndepFun (fun ω => (X i ω, X j ω)) (outsideSum G X i j) μ := by
  let s : Finset ι := {i,j}
  let t := outside G i j
  have hin (k) (hk : k ∈ s) (l) (hl : l ∈ t) : l ∉ G.near k := by
    have hsep : l ∉ G.near i ∧ l ∉ G.near j := by simpa [t, outside] using hl
    have hmem : k = i ∨ k = j := by simpa [s] using hk
    rcases hmem with rfl | rfl
    · exact hsep.1
    · exact hsep.2
  let getPair := fun (x : s → ℝ) => (x ⟨i, by simp [s]⟩, x ⟨j, by simp [s]⟩)
  let getSum := fun (x : t → ℝ) => ∑ k, x k
  have hp : Measurable getPair := by dsimp [getPair]; fun_prop
  have hs : Measurable getSum := by dsimp [getSum]; fun_prop
  have hcomp := (h s t hin).comp hp hs
  have heq : getSum ∘ block X t = outsideSum G X i j := by
    funext ω
    exact (Finset.sum_attach t (fun k => X k ω))
  rw [heq] at hcomp
  exact hcomp

/-- Product-law integration for a random interval radius and weight that depend
only on the pair. Stating it for nonnegative integrals avoids auxiliary
integrability assumptions on the test weight. -/
theorem weighted_random_interval {S : Type*} [MeasurableSpace S]
    {μ : Measure Ω} [IsProbabilityMeasure μ] {Y : Ω → S} {V : Ω → ℝ}
    (hY : Measurable Y) (hV : Measurable V) (hi : IndepFun Y V μ)
    (g : S → ℝ≥0∞) (hg : Measurable g) (r : S → ℝ) (hr : Measurable r)
    (u : ℝ) :
    (∫⁻ ω, g (Y ω) * (if |V ω - u| ≤ r (Y ω) then 1 else 0) ∂μ) =
      ∫⁻ y, g y * (μ.map V) {x | |x-u| ≤ r y} ∂(μ.map Y) := by
  classical
  let f : S × ℝ → ℝ≥0∞ := fun p =>
    g p.1 * (if |p.2-u| ≤ r p.1 then 1 else 0)
  have hset : MeasurableSet {p : S × ℝ | |p.2-u| ≤ r p.1} :=
    measurableSet_le (by fun_prop) (hr.comp measurable_fst)
  have hf : Measurable f := (hg.comp measurable_fst).mul
    (Measurable.ite hset measurable_const measurable_const)
  have hp := (indepFun_iff_map_prod_eq_prod_map_map hY.aemeasurable hV.aemeasurable).mp hi
  calc
    _ = ∫⁻ p, f p ∂(μ.map (fun ω => (Y ω,V ω))) :=
      (lintegral_map hf (hY.prodMk hV)).symm
    _ = ∫⁻ p, f p ∂((μ.map Y).prod (μ.map V)) := by rw [hp]
    _ = _ := by
      rw [lintegral_prod _ hf.aemeasurable]
      apply lintegral_congr
      intro y
      dsimp [f]
      have hy : MeasurableSet {x : ℝ | |x-u| ≤ r y} :=
        measurableSet_le (by fun_prop) measurable_const
      rw [lintegral_const_mul _ (Measurable.ite hy measurable_const measurable_const)]
      congr 1
      change (∫⁻ x, ({x : ℝ | |x-u| ≤ r y} : Set ℝ).indicator (fun _ => (1 : ℝ≥0∞)) x ∂(μ.map V)) = _
      simp [lintegral_indicator hy]

end JanischLehericy


==> anc/lean/JanischLehericy/Gaussian.lean <==
import JanischLehericy.Interval

open MeasureTheory ProbabilityTheory Set Filter
open scoped Topology
noncomputable section
namespace JanischLehericy

def density := gaussianPDFReal 0 1

theorem density_pos (x : ℝ) : 0 < density x := gaussianPDFReal_pos _ _ _ one_ne_zero

theorem density_deriv (x : ℝ) : HasDerivAt density (-x*density x) x := by
  have h := (((hasDerivAt_id x).pow 2).neg.div_const (2:ℝ)).exp.const_mul
    (Real.sqrt (2*Real.pi))⁻¹
  convert h using 1
  · funext y; simp [density,gaussianPDFReal]
  · simp [density,gaussianPDFReal]; ring

theorem normalCDF_integral (a b : ℝ) : normalCDF b - normalCDF a = ∫ x in a..b, density x := by
  suffices H : ∀ a b : ℝ, a ≤ b → normalCDF b-normalCDF a = ∫ x in a..b, density x by
    rcases le_total a b with h | h
    · exact H a b h
    · rw [intervalIntegral.integral_symm, ← H b a h]; ring
  intro a b h
  have hd := measureReal_diff (μ := gaussianReal 0 1) (Iic_subset_Iic.mpr h) measurableSet_Iic
  rw [show Iic b \ Iic a = Ioc a b by ext x; simp] at hd
  rw [normalCDF,normalCDF,cdf_eq_real,cdf_eq_real,← hd,intervalIntegral.integral_of_le h,measureReal_def,
    gaussianReal_apply_eq_integral _ one_ne_zero]
  exact ENNReal.toReal_ofReal (integral_nonneg (fun x => gaussianPDFReal_nonneg 0 1 x))

theorem normalCDF_deriv (x : ℝ) : HasDerivAt normalCDF (density x) x := by
  have he : normalCDF = fun y => normalCDF 0 + ∫ t in 0..y, density t := by
    funext y
    linarith [normalCDF_integral 0 y]
  have hc := continuous_iff_continuousAt.mpr fun y => (density_deriv y).continuousAt
  nth_rw 1 [he]
  exact (intervalIntegral.integral_hasDerivAt_right (hc.intervalIntegrable _ _)
    hc.aestronglyMeasurable.stronglyMeasurableAtFilter hc.continuousAt).const_add _

theorem density_neg (x : ℝ) : density (-x) = density x := by simp [density,gaussianPDFReal]

theorem density_zero_inv_le_three : (density 0)⁻¹ ≤ 3 := by
  simp only [density,gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, neg_zero, zero_div, Real.exp_zero,inv_inv]
  apply Real.sqrt_le_iff.mpr
  exact ⟨by norm_num, by linarith [Real.pi_lt_four]⟩

theorem normalCDF_neg (x : ℝ) : normalCDF (-x) = 1-normalCDF x := by
  let f := fun t => normalCDF (-t) + normalCDF t
  have hf (t : ℝ) : HasDerivAt f 0 t := by
    have h := ((normalCDF_deriv (-t)).comp t (hasDerivAt_id t).neg).add (normalCDF_deriv t)
    simpa [f,Function.comp_def,density_neg] using h
  have hconst (t : ℝ) : f t = f x :=
    is_const_of_deriv_eq_zero (fun t => (hf t).differentiableAt) (fun t => (hf t).deriv) t x
  have ht : Tendsto f atTop (𝓝 1) := by
    have h := ((tendsto_cdf_atBot (gaussianReal 0 1)).comp tendsto_neg_atTop_atBot).add
      (tendsto_cdf_atTop (gaussianReal 0 1))
    simpa [f,normalCDF,Function.comp_def] using h
  have hc : Tendsto f atTop (𝓝 (f x)) := tendsto_const_nhds.congr (fun t => (hconst t).symm)
  have hx := tendsto_nhds_unique hc ht
  dsimp [f] at hx
  linarith

/-- Standard normal right-tail Mills ratio. -/
def mills (x : ℝ) : ℝ := (1-normalCDF x)/density x

theorem mills_nonneg (x : ℝ) : 0 ≤ mills x := div_nonneg (sub_nonneg.mpr (cdf_le_one _ _)) (density_pos _).le

theorem mills_deriv (x : ℝ) : HasDerivAt mills (x*mills x-1) x := by
  have h := ((normalCDF_deriv x).const_sub 1).div (density_deriv x) (density_pos x).ne'
  convert h using 1
  unfold mills
  field_simp [(density_pos x).ne']
  ring

private theorem small_correction :
    Tendsto (fun x : ℝ => density x*x/(1+x^2)) atTop (𝓝 0) := by
  apply squeeze_zero' (g := fun x : ℝ => 1/x)
  · filter_upwards [eventually_ge_atTop (1:ℝ)] with x hx
    exact div_nonneg (mul_nonneg (density_pos x).le (by linarith)) (by positivity)
  · filter_upwards [eventually_ge_atTop (1:ℝ)] with x hx
    apply (div_le_div_iff₀ (by positivity : 0 < 1+x^2) (by linarith : 0 < x)).mpr
    nlinarith only [mul_le_mul_of_nonneg_right (normal_density_le_half x) (sq_nonneg x),
      show gaussianPDFReal 0 1 x = density x from rfl, sq_nonneg x]
  · simpa only [one_div] using (tendsto_inv_atTop_zero : Tendsto (fun x : ℝ => x⁻¹) atTop (𝓝 0))

theorem mills_lower (x : ℝ) : x ≤ (1+x^2)*mills x := by
  let f := fun t => (1-normalCDF t) - density t*t/(1+t^2)
  have hder (t : ℝ) : HasDerivAt f (-2*density t/(1+t^2)^2) t := by
    have h := ((normalCDF_deriv t).const_sub 1).sub
      (((density_deriv t).mul (hasDerivAt_id t)).div (((hasDerivAt_id t).pow 2).const_add 1) (by change 1+t^2 ≠ 0; positivity))
    convert h using 1
    simp only [id_eq, Pi.pow_apply, Pi.mul_apply]
    field_simp
    ring
  have hdec := antitone_of_deriv_nonpos (fun t => (hder t).differentiableAt) (fun t => by
    rw [(hder t).deriv]; exact div_nonpos_of_nonpos_of_nonneg (by linarith [density_pos t]) (sq_nonneg _))
  have hlim : Tendsto f atTop (𝓝 0) := by
    have h := ((tendsto_cdf_atTop (gaussianReal 0 1)).const_sub 1).sub small_correction
    simpa [f,normalCDF] using h
  have h0 : 0 ≤ f x := le_of_tendsto hlim (Filter.eventually_atTop.mpr ⟨x,fun t ht => hdec ht⟩)
  unfold mills
  rw [← mul_div_assoc, le_div_iff₀ (density_pos _)]
  have hh : density x*x/(1+x^2) ≤ 1-normalCDF x := sub_nonneg.mp h0
  have hh' := (div_le_iff₀ (by positivity : 0 < 1+x^2)).mp hh
  linarith only [hh']

theorem mills_upper (x : ℝ) : x * mills x ≤ 1 := by
  by_cases hx : 0 < x
  · let f := fun t => (1-normalCDF t) - density t/t
    have hd (t : ℝ) (ht : 0 < t) : HasDerivAt f (density t/t^2) t := by
      have h := ((normalCDF_deriv t).const_sub 1).sub ((density_deriv t).div (hasDerivAt_id t) ht.ne')
      convert h using 1
      simp only [id_eq]
      field_simp
      ring
    have hm : MonotoneOn f (Ioi 0) := by
      apply monotoneOn_of_deriv_nonneg (convex_Ioi 0)
      · intro t ht; exact (hd t ht).continuousAt.continuousWithinAt
      · rw [isOpen_Ioi.interior_eq]; intro t ht; exact (hd t ht).differentiableAt.differentiableWithinAt
      · rw [isOpen_Ioi.interior_eq]; intro t ht; rw [(hd t ht).deriv]; exact div_nonneg (density_pos t).le (sq_nonneg _)
    have ht : Tendsto (fun t : ℝ => density t/t) atTop (𝓝 0) := by
      apply squeeze_zero' (g := fun t : ℝ => 1/t)
      · filter_upwards [eventually_gt_atTop (0:ℝ)] with t ht; exact div_nonneg (density_pos t).le ht.le
      · filter_upwards [eventually_gt_atTop (0:ℝ)] with t ht
        exact div_le_div_of_nonneg_right (by change gaussianPDFReal 0 1 t ≤ 1; linarith [normal_density_le_half t]) ht.le
      · simpa only [one_div] using (tendsto_inv_atTop_zero : Tendsto (fun t : ℝ => t⁻¹) atTop (𝓝 0))
    have hlim : Tendsto f atTop (𝓝 0) := by
      simpa [f,normalCDF] using ((tendsto_cdf_atTop (gaussianReal 0 1)).const_sub 1).sub ht
    have h0 : f x ≤ 0 := ge_of_tendsto hlim (Filter.eventually_atTop.mpr ⟨x,fun t ht => hm hx (hx.trans_le ht) ht⟩)
    have h1 := (le_div_iff₀ hx).mp (show 1-normalCDF x ≤ density x/x from sub_nonpos.mp h0)
    unfold mills
    rw [← mul_div_assoc, div_le_iff₀ (density_pos _)]
    linarith
  · exact (mul_nonpos_of_nonpos_of_nonneg (le_of_not_gt hx) (mills_nonneg x)).trans zero_le_one

theorem mills_antitone : Antitone mills :=
  antitone_of_deriv_nonpos (fun x => (mills_deriv x).differentiableAt)
    (fun x => by rw [(mills_deriv x).deriv]; linarith [mills_upper x])

theorem monotone_x_mills : Monotone (fun x => x*mills x) := by
  have h x := (hasDerivAt_id x).mul (mills_deriv x)
  apply monotone_of_deriv_nonneg (fun x => (h x).differentiableAt)
  intro x
  rw [(h x).deriv]
  dsimp
  nlinarith only [mills_lower x]

end JanischLehericy


==> anc/lean/JanischLehericy/Induction.lean <==
import JanischLehericy.Restriction
import JanischLehericy.Comparison

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators
noncomputable section
namespace JanischLehericy
universe u v

variable {Ω : Type v} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- The Stein smoothing estimate with a uniform bound on the expected pair error. -/
def SteinEstimate {ι : Type u} [Fintype ι] {m : ℕ} (G : Neighborhoods ι m)
    (μ : Measure Ω) (X : ι → Ω → ℝ) : Prop :=
  ∀ α : ℝ, 0 < α → α ≤ 1 → ∀ K : ℝ, (∀ u, (∫ ω, pairError G μ X α u ω ∂μ) ≤ K) →
    CDFBound μ (total X) (2*α+6*K)

/-- Strong induction, including the induced dependency graphs, the changing
variance normalization, the independent random radius and the constants. -/
theorem truncated_of_stein
    (stein : ∀ {κ : Type u} [Fintype κ] [DecidableEq κ] {m : ℕ} (G : Neighborhoods κ m)
      (X : κ → Ω → ℝ), 0 < m → NormalizedFamily G μ X → SteinEstimate G μ X)
    {ι : Type u} [Fintype ι] [DecidableEq ι] {m : ℕ} (G : Neighborhoods ι m)
    (X : ι → Ω → ℝ) : TruncatedBound G μ X := by
  suffices main : ∀ n : ℕ, ∀ {κ : Type u} [Fintype κ] [DecidableEq κ] {d : ℕ}
      (G : Neighborhoods κ d) (X : κ → Ω → ℝ), Fintype.card κ = n → TruncatedBound G μ X by
    exact main _ G X rfl
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro κ instK instD d graph Y hn hm H
    let B := beta μ d Y
    have hB : 0 < B := beta_pos hm H
    have hCDF := cdfBound_one (μ := μ) (total Y)
    intro z
    apply le_min (hCDF z)
    by_cases hsmall : B < 1/50000
    · let α := 50000*B
      have hα : 0 < α := mul_pos (by norm_num) hB
      have hα1 : α ≤ 1 := by dsimp [α]; linarith
      let η := 16*250000*B
      have hη : 0 ≤ η := by dsimp [η]; positivity
      have hwin i j u h (hh : 0 ≤ h) :
          μ.real {ω | |outsideSum graph Y i j ω-u| ≤ h} ≤ min 1 (2*h) + η := by
        let A := outside graph i j
        let V := outsideSum graph Y i j
        let σ := rms μ V
        have hs : 1/2 < σ := outside_rms_gt_half hm H hsmall i j
        have hs0 : 0 < σ := by linarith
        have hinv : σ⁻¹ ≤ 2 := by rw [inv_eq_one_div, div_le_iff₀ hs0]; linarith
        have hcard : Fintype.card A < n := by
          rw [Fintype.card_coe, ← hn]
          exact outside_card_lt graph i j
        have hN := normalized_outside H i j hs0
        have hd := ih _ hcard (induced graph A) (scaled A σ⁻¹ Y) rfl hm hN
        have he : total (scaled A σ⁻¹ Y) = fun ω => σ⁻¹ * V ω := funext (total_scaled A σ⁻¹)
        rw [he] at hd
        have hb := beta_scaled A hm (inv_nonneg.mpr hs0.le) hinv H.squareIntegrable
        have hd' : CDFBound μ (fun ω => σ⁻¹ * V ω) (8*250000*B) := by
          apply hd.mono
          apply (min_le_right _ _).trans
          calc
            _ ≤ 250000 * (8 * B) := mul_le_mul_of_nonneg_left hb (by norm_num)
            _ = _ := by ring
        have hV : Measurable V := Finset.measurable_sum _ (fun k _ => H.measurable k)
        have hh' := interval_of_cdf hV (inv_pos.mpr hs0) hinv (by positivity) hd' u h hh
        convert hh' using 1
        dsimp only [η]
        ring
      have hp := pairError_bound H hm hα hα1 hη hwin
      have hz := stein graph Y hm H α hα hα1 _ hp z
      apply absorption_constants B _ hB
      calc
        _ ≤ _ := hz
        _ = 2*(50000*B)+10752*B+24576*250000*B^2/(50000*B) := by
          dsimp only [α,η,B]
          ring
    · have hh : 1 ≤ 250000*B := by linarith
      exact (hCDF z).trans hh

end JanischLehericy


==> anc/lean/JanischLehericy/Interval.lean <==
import JanischLehericy.Statement

open MeasureTheory ProbabilityTheory Set
noncomputable section
namespace JanischLehericy

theorem normal_density_le_half (x : ℝ) : gaussianPDFReal 0 1 x ≤ 1/2 := by
  have hs : 2 ≤ Real.sqrt (2*Real.pi) :=
    (Real.le_sqrt (by norm_num) (by positivity)).mpr (by linarith [Real.pi_gt_three])
  have h := Real.exp_le_one_iff.mpr (show -(x^2)/2 ≤ 0 by nlinarith [sq_nonneg x])
  simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero]
  calc
    _ ≤ (Real.sqrt (2*Real.pi))⁻¹ * 1 := mul_le_mul_of_nonneg_left h (by positivity)
    _ ≤ _ := by rw [mul_one, inv_eq_one_div]; gcongr

theorem normalCDF_increment {a b : ℝ} (hab : a ≤ b) :
    normalCDF b - normalCDF a ≤ (b-a)/2 := by
  let γ := gaussianReal 0 1
  have he : Iic b \ Iic a = Ioc a b := by ext x; simp
  have hd := measureReal_diff (μ := γ) (Iic_subset_Iic.mpr hab) measurableSet_Iic
  rw [he] at hd
  change cdf γ b - cdf γ a ≤ _
  rw [cdf_eq_real, cdf_eq_real, ← hd]
  unfold Measure.real
  rw [gaussianReal_apply_eq_integral _ one_ne_zero, ENNReal.toReal_ofReal
    (integral_nonneg (fun x => gaussianPDFReal_nonneg 0 1 x))]
  haveI : IsFiniteMeasure (volume.restrict (Ioc a b)) := by
    constructor
    simp [Real.volume_Ioc]
  calc
    _ ≤ ∫ _ in Ioc a b, (1/2:ℝ) := integral_mono (integrable_gaussianPDFReal _ _).restrict
      (integrable_const _) normal_density_le_half
    _ = _ := by simp [Real.volume_real_Ioc_of_le hab]; ring

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- Closed intervals, including atoms at the left endpoint. The scaling is the
reciprocal of the deleted sum's standard deviation. -/
theorem interval_of_cdf {W : Ω → ℝ} (hW : Measurable W) {c η : ℝ} (hc : 0 < c)
    (hc2 : c ≤ 2) (hη : 0 ≤ η) (H : CDFBound μ (fun ω => c*W ω) η)
    (u h : ℝ) (hh : 0 ≤ h) :
    μ.real {ω | |W ω-u| ≤ h} ≤ min 1 (2*h) + 2*η := by
  let Y := fun ω => c*W ω
  have hY : Measurable Y := hW.const_mul c
  have hp := prob_le_one (μ := μ) {ω | |W ω-u| ≤ h}
  have hlen : μ.real {ω | |W ω-u| ≤ h} ≤ 2*h + 2*η := by
    apply le_of_forall_pos_le_add
    intro ε hε
    let a := c*(u-h)-ε
    let b := c*(u+h)
    have hab : a ≤ b := by dsimp [a,b]; nlinarith only [hε, mul_nonneg hc.le hh]
    have hin : {ω | |W ω-u| ≤ h} ⊆ (Y ⁻¹' Iic b) \ (Y ⁻¹' Iic a) := by
      intro ω hω
      change |W ω-u| ≤ h at hω
      obtain ⟨hl,hu⟩ := abs_le.mp hω
      have h1 := mul_le_mul_of_nonneg_left (show u-h ≤ W ω by linarith) hc.le
      have h2 := mul_le_mul_of_nonneg_left (show W ω ≤ u+h by linarith) hc.le
      exact ⟨h2, fun h' => by change c*W ω ≤ c*(u-h)-ε at h'; linarith⟩
    have hs := measureReal_mono (μ := μ) hin
    rw [measureReal_diff (preimage_mono (Iic_subset_Iic.mpr hab)) (hY measurableSet_Iic)] at hs
    have hf := normalCDF_increment hab
    have h1 := (abs_le.mp (H a)).1
    have h2 := (abs_le.mp (H b)).2
    change -η ≤ μ.real (Y ⁻¹' Iic a) - normalCDF a at h1
    change μ.real (Y ⁻¹' Iic b) - normalCDF b ≤ η at h2
    have hd : b-a = 2*c*h+ε := by dsimp [a,b]; ring
    rw [hd] at hf
    nlinarith only [hs,hf,h1,h2,hε,mul_le_mul_of_nonneg_right hc2 hh]
  rw [← min_add_add_right]
  exact le_min (by linarith) hlen

/-- Scalar interval estimate after the independent pair has been fixed. -/
theorem ramp_interval_product {α L η : ℝ} (hα : 0 < α) (hα1 : α ≤ 1)
    (hL : 0 ≤ L) (hη : 0 ≤ η) :
    min 1 (4*L/α) * (min 1 (2*(α+10*L)) + η)
      ≤ (28 + 4*η/α) * min 1 L := by
  let b := min 1 (4*L/α)
  have hb0 : 0 ≤ b := le_min zero_le_one (div_nonneg (by linarith) hα.le)
  have hb1 : b ≤ 1 := min_le_left _ _
  have hb : b*α ≤ 4*L := (le_div_iff₀ hα).mp (min_le_right _ _)
  have hprod : b * min 1 (2*(α+10*L)) ≤ 28*min 1 L := by
    rcases le_total L 1 with h | h
    · rw [min_eq_right h]
      have hp := mul_le_mul_of_nonneg_left (min_le_right 1 (2*(α+10*L))) hb0
      nlinarith only [hp, hb, mul_le_mul_of_nonneg_right hb1 hL]
    · rw [min_eq_left h, mul_one]
      have hp := mul_le_mul_of_nonneg_left (min_le_left 1 (2*(α+10*L))) hb0
      nlinarith only [hp, hb1]
  have hb' : b ≤ 4*min 1 L/α := by
    apply (le_div_iff₀ hα).mpr
    rcases le_total L 1 with h | h
    · simpa [min_eq_right h] using hb
    · rw [min_eq_left h, mul_one]
      linarith [mul_le_mul_of_nonneg_right hb1 hα.le]
  have he := mul_le_mul_of_nonneg_right hb' hη
  change b * _ ≤ _
  rw [mul_add, add_mul]
  calc
    _ ≤ 28 * min 1 L + (4 * min 1 L / α) * η := add_le_add hprod he
    _ = _ := by ring

end JanischLehericy


==> anc/lean/JanischLehericy/Moments.lean <==
import JanischLehericy.Budget
import JanischLehericy.Dependence

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators
noncomputable section
namespace JanischLehericy

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
variable {μ : Measure Ω}
variable {m : ℕ} {X : ι → Ω → ℝ}

/-- Root mean square about zero. -/
def rms (μ : Measure Ω) (v : Ω → ℝ) : ℝ := Real.sqrt (∫ ω, v ω ^ 2 ∂μ)

def envelope (μ : Measure Ω) (v : Ω → ℝ) (ω : Ω) : ℝ := max |v ω| (rms μ v)

theorem rms_sq (v : Ω → ℝ) : (rms μ v)^2 = ∫ ω, v ω^2 ∂μ :=
  Real.sq_sqrt (integral_nonneg fun _ => sq_nonneg _)

theorem envelope_nonneg (v : Ω → ℝ) (ω : Ω) : 0 ≤ envelope μ v ω :=
  (abs_nonneg _).trans (le_max_left _ _)

variable [IsProbabilityMeasure μ]

theorem envelope_memLp {v : Ω → ℝ} (hv : MemLp v 2 μ) :
    MemLp (envelope μ v) 2 μ := hv.norm.sup (memLp_const _)

theorem ell_envelope (m : ℕ) {v : Ω → ℝ} (hv : MemLp v 2 μ) :
    (∫ ω, ell (m * envelope μ v ω) ∂μ) ≤ 4 * ∫ ω, ell (m * |v ω|) ∂μ := by
  let s : ℝ := m * rms μ v
  let t : Ω → ℝ := fun ω => m * |v ω|
  have ht ω : 0 ≤ t ω := mul_nonneg (Nat.cast_nonneg _) (abs_nonneg _)
  have hs : 0 ≤ s := mul_nonneg (Nat.cast_nonneg _) (Real.sqrt_nonneg _)
  have ht2 : Integrable (fun ω => (t ω)^2) μ := by
    simpa [t, mul_pow, sq_abs] using hv.integrable_sq.const_mul ((m:ℝ)^2)
  have hsq : (∫ ω, (t ω)^2 ∂μ) = s^2 := by
    simp [t, s, mul_pow, sq_abs, integral_const_mul, rms_sq]
  have he : Integrable (fun ω => ell (t ω)) μ := integrable_ell μ hv m
  have hp := integral_mono (ht2.mul_const (min 1 s))
    ((he.const_mul 2).add (integrable_const (ell s / 4))) (fun ω => envelope_point (ht ω) hs)
  simp only [Pi.add_apply, integral_add (he.const_mul 2) (integrable_const _),
    integral_const_mul, integral_const, measureReal_univ_eq_one, one_smul, integral_mul_const, hsq] at hp
  have hse : ell s ≤ 3 * ∫ ω, ell (t ω) ∂μ := by
    change ell s ≤ 2 * (∫ ω, ell (t ω) ∂μ) + ell s / 4 at hp
    have hn : 0 ≤ ∫ ω, ell (t ω) ∂μ := integral_nonneg fun ω => ell_nonneg (ht ω)
    linarith only [hn, hp]
  have hmax ω : ell (m * envelope μ v ω) ≤ ell (t ω) + ell s := by
    unfold envelope
    rcases le_total (rms μ v) |v ω| with h | h
    · rw [max_eq_left h]
      exact le_add_of_nonneg_right (ell_nonneg hs)
    · rw [max_eq_right h]
      exact le_add_of_nonneg_left (ell_nonneg (ht ω))
  have h := integral_mono_of_nonneg (Filter.Eventually.of_forall fun ω =>
    ell_nonneg (mul_nonneg (Nat.cast_nonneg m) (envelope_nonneg v ω)))
    (he.add (integrable_const (ell s))) (Filter.Eventually.of_forall hmax)
  simp only [Pi.add_apply, integral_add he (integrable_const _)] at h
  simp only [integral_const, measureReal_univ_eq_one, one_smul] at h
  change _ ≤ 4 * ∫ ω, ell (t ω) ∂μ
  linarith

theorem pair_truncation {x y : ℝ} (hx : 0 ≤ x) (hy : 0 ≤ y) :
    x*y*min 1 (max x y) ≤ ell x + ell y := by
  rcases le_total x y with h | h
  · rw [max_eq_right h]
    have := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right h hy) (le_min zero_le_one hy)
    dsimp [ell] at *
    nlinarith only [this, ell_nonneg hx, show ell x = x^2 * min 1 x from rfl]
  · rw [max_eq_left h]
    have := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left h hx) (le_min zero_le_one hx)
    dsimp [ell] at *
    nlinarith only [this, ell_nonneg hy, show ell y = y^2 * min 1 y from rfl]

/-- Equation (the envelope moment bound) for all ordered adjacent pairs. -/
theorem pair_moment_bound (G : Neighborhoods ι m) (hm : 0 < m)
    (hX : ∀ i, MemLp (X i) 2 μ) :
    pairs G (fun i j => ∫ ω, envelope μ (X i) ω * envelope μ (X j) ω *
      min 1 (pairScale m (fun k => envelope μ (X k) ω) i j) ∂μ) ≤ 8 * beta μ m X := by
  let a := fun i => envelope μ (X i)
  let B := fun i => ∫ ω, ell (m * a i ω) ∂μ
  have hB i : 0 ≤ B i := integral_nonneg fun ω =>
    ell_nonneg (mul_nonneg (Nat.cast_nonneg _) (envelope_nonneg _ _))
  have ha i : Integrable (fun ω => ell (m * a i ω)) μ := by
    simpa [a, abs_of_nonneg (envelope_nonneg (μ := μ) _ _)] using integrable_ell μ (envelope_memLp (hX i)) m
  let F := fun i j ω => a i ω * a j ω * min 1 (pairScale m (fun k => a k ω) i j)
  have hpt i j ω : (m : ℝ)^2 * F i j ω ≤ ell (m*a i ω) + ell (m*a j ω) := by
    have h := pair_truncation (mul_nonneg (Nat.cast_nonneg m : 0 ≤ (m:ℝ)) (envelope_nonneg (μ := μ) (X i) ω))
      (mul_nonneg (Nat.cast_nonneg m : 0 ≤ (m:ℝ)) (envelope_nonneg (μ := μ) (X j) ω))
    rw [← mul_max_of_nonneg _ _ (Nat.cast_nonneg _)] at h
    dsimp only [F, pairScale, a]
    linarith only [h]
  have hi i j : (m : ℝ)^2 * (∫ ω, F i j ω ∂μ) ≤ B i + B j := by
    rw [← integral_const_mul, ← integral_add (ha i) (ha j)]
    apply integral_mono_of_nonneg _ ((ha i).add (ha j)) (Filter.Eventually.of_forall (hpt i j))
    filter_upwards with ω
    dsimp only [F, pairScale]
    have h1 := envelope_nonneg (μ := μ) (X i) ω
    have h2 := envelope_nonneg (μ := μ) (X j) ω
    change 0 ≤ (m:ℝ)^2 * (envelope μ (X i) ω * envelope μ (X j) ω * _)
    exact mul_nonneg (sq_nonneg _) (mul_nonneg (mul_nonneg h1 h2)
      (le_min zero_le_one (mul_nonneg (Nat.cast_nonneg _) (le_max_of_le_left h1))))
  have hsum := pairs_le G (f := fun i j => (m:ℝ)^2 * ∫ ω, F i j ω ∂μ)
    (g := fun i j => B i + B j) (fun i j _ => hi i j)
  rw [pairs_mul, pairs_add, pairs_swap G (fun _ j => B j)] at hsum
  have hb := pairs_row_le G B hB
  have h4 := Finset.sum_le_sum (s := univ) (fun i _ => ell_envelope m (hX i))
  rw [← mul_sum] at h4
  have hc : ∑ i, B i ≤ 4 * ∑ i, ∫ ω, ell (m * |X i ω|) ∂μ := h4
  have hm' : (0:ℝ) < m := Nat.cast_pos.mpr hm
  have hscaled := mul_le_mul_of_nonneg_left hc hm'.le
  change pairs G (fun i j => ∫ ω, F i j ω ∂μ) ≤ 8 * _
  unfold beta
  rw [← mul_div_assoc, le_div_iff₀ hm']
  apply le_of_mul_le_mul_left (a := (m:ℝ)) _ hm'
  linarith only [hsum, hb, hscaled]

/-- A simpler deletion estimate sufficient for the induction threshold. -/
theorem deleted_second_moment (hm : 0 < m) (hX : ∀ i, MemLp (X i) 2 μ)
    (A : Finset ι) (hA : A.card ≤ 2*m) :
    (∫ ω, (∑ i ∈ A, X i ω)^2 ∂μ) ≤ 1/16 + 16*beta μ m X := by
  have hm' : (0:ℝ) < m := Nat.cast_pos.mpr hm
  have hA' : (A.card:ℝ) ≤ 2*(m:ℝ) := by exact_mod_cast hA
  let b := fun i => ∫ ω, ell (m * |X i ω|) ∂μ
  have hb i : 0 ≤ b i := integral_nonneg fun ω => ell_nonneg (by positivity)
  have hi i : (m:ℝ)^2 * (∫ ω, X i ω ^ 2 ∂μ) ≤ 1/64 + 8 * b i := by
    have h := integral_mono ((hX i).integrable_sq.const_mul ((m:ℝ)^2))
      ((integrable_const (1/64:ℝ)).add ((integrable_ell μ (hX i) m).const_mul 8)) (fun ω => by
        simpa [mul_pow, sq_abs] using sq_le_truncated (t := (m:ℝ)*|X i ω|) (by positivity))
    simpa [b, integral_const_mul, integral_add (integrable_const _) ((integrable_ell μ (hX i) m).const_mul 8)] using h
  have hsum := sum_le_sum (s := A) fun i _ => hi i
  simp only [sum_add_distrib, ← mul_sum, sum_const, nsmul_eq_mul] at hsum
  have hsub := sum_le_sum_of_subset_of_nonneg (subset_univ A) (f := b) (fun i _ _ => hb i)
  have hcs ω : (∑ i ∈ A, X i ω)^2 ≤ (2*(m:ℝ)) * ∑ i ∈ A, X i ω^2 := by
    have h := sum_mul_sq_le_sq_mul_sq A (fun _ => (1:ℝ)) (fun i => X i ω)
    simp only [one_mul, one_pow, sum_const, nsmul_eq_mul, mul_one] at h
    exact h.trans (mul_le_mul_of_nonneg_right hA' (sum_nonneg fun i _ => sq_nonneg _))
  have hs := integral_mono (memLp_finset_sum A (fun i _ => hX i)).integrable_sq
    ((integrable_finset_sum A (fun i _ => (hX i).integrable_sq)).const_mul (2*(m:ℝ))) hcs
  rw [integral_const_mul, integral_finset_sum A (fun i _ => (hX i).integrable_sq)] at hs
  have hβ : (∑ i, b i) = beta μ m X * m := (div_mul_cancel₀ _ hm'.ne').symm
  have H := mul_le_mul_of_nonneg_left hs hm'.le
  apply le_of_mul_le_mul_left (a := (m:ℝ)) _ hm'
  linarith only [H, hA', hsum, hsub, hβ]

end JanischLehericy


==> anc/lean/JanischLehericy/NormalTest.lean <==
import JanischLehericy.Average
import JanischLehericy.Gaussian

open MeasureTheory ProbabilityTheory Set Filter
open scoped Topology ENNReal
noncomputable section
namespace JanischLehericy

def solution (z x : ℝ) : ℝ :=
  normalCDF (min x z) * (1-normalCDF (max x z)) / density x

def drift (z x : ℝ) := x*solution z x
def jump (z : ℝ) := cdf (Measure.dirac z)

theorem jump_apply (z x : ℝ) : jump z x = if z ≤ x then 1 else 0 := by
  simp only [jump,cdf_eq_real,measureReal_def,Measure.dirac_apply' _ measurableSet_Iic,
    Set.indicator_apply,Set.mem_Iic,Pi.one_apply]
  split_ifs <;> simp

theorem solution_left {x z : ℝ} (h : x ≤ z) :
    solution z x = (1-normalCDF z)*mills (-x) := by
  simp [solution,mills,min_eq_left h,max_eq_right h,normalCDF_neg,density_neg]
  ring

theorem solution_right {x z : ℝ} (h : z ≤ x) : solution z x = normalCDF z*mills x := by
  simp only [solution,mills,min_eq_right h,max_eq_left h]
  ring

theorem solution_nonneg (z x : ℝ) : 0 ≤ solution z x :=
  div_nonneg (mul_nonneg (cdf_nonneg _ _) (sub_nonneg.mpr (cdf_le_one _ _))) (density_pos _).le

theorem solution_le_two (z x : ℝ) : solution z x ≤ 2 := by
  have hm : mills 0 ≤ 2 := by
    have h0 := normalCDF_neg 0
    rw [neg_zero] at h0
    have hc : 1-normalCDF 0 = 1/2 := by linarith
    unfold mills
    rw [hc,div_eq_mul_inv]
    linarith [density_zero_inv_le_three]
  rcases le_total x 0 with hx | hx
  · apply le_trans _ ((mills_antitone (by linarith : 0 ≤ -x)).trans hm)
    rw [mills, normalCDF_neg, density_neg, sub_sub_cancel, solution]
    apply div_le_div_of_nonneg_right _ (density_pos _).le
    apply le_trans (mul_le_of_le_one_right (cdf_nonneg _ _) (by linarith [show 0 ≤ normalCDF (max x z) from cdf_nonneg _ _]))
    exact monotone_cdf _ (min_le_left _ _)
  · apply le_trans _ ((mills_antitone hx).trans hm)
    unfold solution mills
    apply div_le_div_of_nonneg_right _ (density_pos _).le
    apply le_trans (mul_le_of_le_one_left (sub_nonneg.mpr (cdf_le_one _ _)) (cdf_le_one _ _))
    exact sub_le_sub_left (monotone_cdf _ (le_max_left _ _)) _

theorem continuous_solution (z : ℝ) : Continuous (solution z) := by
  have hF := continuous_iff_continuousAt.mpr fun x => (normalCDF_deriv x).continuousAt
  have hp := continuous_iff_continuousAt.mpr fun x => (density_deriv x).continuousAt
  exact ((hF.comp (continuous_id.min continuous_const)).mul
    (continuous_const.sub (hF.comp (continuous_id.max continuous_const)))).div hp (fun x => (density_pos x).ne')

theorem monotone_drift (z : ℝ) : Monotone (drift z) := by
  have hl {x y : ℝ} (hxy : x ≤ y) (hy : y ≤ z) : drift z x ≤ drift z y := by
    have h := mul_le_mul_of_nonneg_left (monotone_x_mills (neg_le_neg hxy))
      (sub_nonneg.mpr (show normalCDF z ≤ 1 from cdf_le_one _ _))
    dsimp only [drift]
    rw [solution_left (hxy.trans hy),solution_left hy]
    linarith only [h]
  have hr {x y : ℝ} (hxy : x ≤ y) (hx : z ≤ x) : drift z x ≤ drift z y := by
    have h := mul_le_mul_of_nonneg_left (monotone_x_mills hxy) (show 0 ≤ normalCDF z from cdf_nonneg _ _)
    dsimp only [drift]
    rw [solution_right hx,solution_right (hx.trans hxy)]
    linarith only [h]
  intro x y hxy
  rcases le_total y z with hy | hy
  · exact hl hxy hy
  rcases le_total z x with hx | hx
  · exact hr hxy hx
  · exact (hl hx le_rfl).trans (hr hy le_rfl)

theorem drift_bounds (z x : ℝ) : normalCDF z-1 ≤ drift z x ∧ drift z x ≤ normalCDF z := by
  constructor
  · apply le_trans _ (monotone_drift z (min_le_left x z))
    unfold drift
    rw [solution_left (min_le_right x z)]
    have h := mul_le_mul_of_nonneg_left (mills_upper (-min x z)) (sub_nonneg.mpr (show normalCDF z ≤ 1 from cdf_le_one _ _))
    linarith only [h]
  · apply le_trans (monotone_drift z (le_max_left x z)) _
    unfold drift
    rw [solution_right (le_max_right x z)]
    have h := mul_le_mul_of_nonneg_left (mills_upper (max x z)) (show 0 ≤ normalCDF z from cdf_nonneg _ _)
    linarith only [h]

def slopeAt (z x : ℝ) := drift z x - jump z x + (1-normalCDF z)

theorem solution_deriv_left {x z : ℝ} (hx : x < z) :
    HasDerivAt (solution z) (slopeAt z x) x := by
  have h := ((mills_deriv (-x)).comp x (hasDerivAt_id x).neg).const_mul (1-normalCDF z)
  have he : solution z =ᶠ[𝓝 x] (fun t => (1-normalCDF z)*mills (-t)) := by
    filter_upwards [gt_mem_nhds hx] with t ht using solution_left ht.le
  apply (h.congr_of_eventuallyEq he).congr_deriv
  simp only [slopeAt,drift,solution_left hx.le,jump_apply,if_neg (not_le.mpr hx)]
  ring

theorem solution_deriv_right {x z : ℝ} (hx : z < x) :
    HasDerivAt (solution z) (slopeAt z x) x := by
  have h := (mills_deriv x).const_mul (normalCDF z)
  have he : solution z =ᶠ[𝓝 x] (fun t => normalCDF z*mills t) := by
    filter_upwards [lt_mem_nhds hx] with t ht using solution_right ht.le
  apply (h.congr_of_eventuallyEq he).congr_deriv
  simp only [slopeAt,drift,solution_right hx.le,jump_apply,if_pos hx.le]
  ring

theorem slope_integrable (z a b : ℝ) : IntervalIntegrable (slopeAt z) volume a b :=
  ((monotone_drift z).intervalIntegrable.sub (jump z).mono.intervalIntegrable).add intervalIntegrable_const

theorem integral_slope {a b : ℝ} (hab : a ≤ b) (z : ℝ) :
    (∫ t in a..b, slopeAt z t) = solution z b-solution z a := by
  have hl {v w : ℝ} (h : v ≤ w) (hw : w ≤ z) :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le h (f := solution z) (continuous_solution z).continuousOn
      (fun t (ht : t ∈ Ioo v w) => solution_deriv_left (ht.2.trans_le hw)) (slope_integrable z v w)
  have hr {v w : ℝ} (h : v ≤ w) (hv : z ≤ v) :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le h (f := solution z) (continuous_solution z).continuousOn
      (fun t (ht : t ∈ Ioo v w) => solution_deriv_right (hv.trans_lt ht.1)) (slope_integrable z v w)
  rcases le_total b z with h | h
  · exact hl hab h
  rcases le_total z a with h' | h'
  · exact hr hab h'
  rw [← intervalIntegral.integral_add_adjacent_intervals (slope_integrable z a z) (slope_integrable z z b),
    hl h' le_rfl,hr h le_rfl]
  ring

def variationFunction (z : ℝ) : StieltjesFunction :=
  {toFun := drift z, mono' := monotone_drift z,
   right_continuous' := fun _ => (continuous_id.mul (continuous_solution z)).continuousAt.continuousWithinAt} + jump z

theorem variation_apply (z x : ℝ) : variationFunction z x = drift z x+jump z x := rfl

theorem variation_mass (z : ℝ) : (variationFunction z).measure Set.univ ≤ 2 := by
  let F := variationFunction z
  have hbounds x : normalCDF z-1 ≤ F x ∧ F x ≤ normalCDF z+1 := by
    rw [show F x = drift z x+jump z x from rfl]
    exact ⟨by linarith [(drift_bounds z x).1,show 0 ≤ jump z x from cdf_nonneg _ _],
      by linarith [(drift_bounds z x).2,show jump z x ≤ 1 from cdf_le_one _ _]⟩
  have hl : BddBelow (range F) := ⟨_,forall_mem_range.mpr (fun x => (hbounds x).1)⟩
  have hu : BddAbove (range F) := ⟨_,forall_mem_range.mpr (fun x => (hbounds x).2)⟩
  change F.measure Set.univ ≤ 2
  rw [F.measure_univ (tendsto_atBot_ciInf F.mono hl) (tendsto_atTop_ciSup F.mono hu)]
  have hsup := ciSup_le (fun x => (hbounds x).2)
  have hinf := le_ciInf (fun x => (hbounds x).1)
  exact_mod_cast (ENNReal.ofReal_le_ofReal (show (⨆ x, F x)-(⨅ x, F x) ≤ 2 by linarith))

def smoothedSlope (z α x : ℝ) := average α (drift z) x - average α (jump z) x + (1-normalCDF z)

theorem smoothedSlope_eq {α : ℝ} (hα : 0 < α) (z x : ℝ) :
    smoothedSlope z α x = average α (slopeAt z) x := by
  simp only [smoothedSlope, average, slopeAt]
  rw [intervalIntegral.integral_add ((monotone_drift z).intervalIntegrable.sub (jump z).mono.intervalIntegrable)
    intervalIntegrable_const, intervalIntegral.integral_sub (monotone_drift z).intervalIntegrable (jump z).mono.intervalIntegrable,
    intervalIntegral.integral_const, smul_eq_mul]
  field_simp
  ring

def normalTest {α : ℝ} (hα : 0 < α) (z : ℝ) : SmoothTest α := by
  let F := variationFunction z
  letI : IsFiniteMeasure F.measure := ⟨(variation_mass z).trans_lt (by norm_num)⟩
  refine ⟨average α (solution z), smoothedSlope z α, F.measure, inferInstance, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · change (F.measure Set.univ).toReal ≤ 2
    exact (ENNReal.toReal_mono (by norm_num : (2:ℝ≥0∞) ≠ ⊤) (variation_mass z)).trans_eq (by norm_num)
  · refine ⟨2,fun x => abs_le.mpr ?_⟩
    exact average_bounds hα ((continuous_solution z).intervalIntegrable _ _) (fun t _ =>
      ⟨by linarith [solution_nonneg z t],solution_le_two z t⟩)
  · refine ⟨3,fun x => abs_le.mpr ?_⟩
    rw [smoothedSlope_eq hα]
    apply average_bounds hα (slope_integrable _ _ _)
    intro t _
    unfold slopeAt
    have hg := drift_bounds z t
    have hs : 0 ≤ jump z t := cdf_nonneg _ _
    have hs' : jump z t ≤ 1 := cdf_le_one _ _
    constructor <;> linarith
  · intro x
    rw [smoothedSlope_eq hα,average,integral_slope (by linarith : x ≤ x+α)]
    exact average_hasDerivAt (continuous_solution z) x
  · exact (((average_monotone hα (monotone_drift z)).measurable.sub
      (average_monotone hα (jump z).mono).measurable).add_const _)
  · intro w t s hs
    simpa only [smoothedSlope,add_sub_add_right_eq_sub] using
      average_oscillation hα (monotone_drift z) (jump z).mono F (variation_apply z) w t s hs

end JanischLehericy


==> anc/lean/JanischLehericy/Pair.lean <==
import Mathlib

open scoped BigOperators
open Finset

namespace JanischLehericy

/-- Closed neighborhoods. The degree bound counts the vertex itself. -/
structure Neighborhoods (ι : Type*) [Fintype ι] (m : ℕ) where
  near : ι → Finset ι
  self_mem : ∀ i, i ∈ near i
  symm_mem : ∀ i j, j ∈ near i ↔ i ∈ near j
  card_le : ∀ i, (near i).card ≤ m

variable {ι : Type*} [Fintype ι] {m : ℕ} (G : Neighborhoods ι m)

def pairs (f : ι → ι → ℝ) : ℝ := ∑ i, ∑ j ∈ G.near i, f i j

theorem pairs_swap (f : ι → ι → ℝ) :
    pairs G f = pairs G (fun i j => f j i) := by
  apply Finset.sum_comm'
  intro i j
  simpa using G.symm_mem i j

theorem pairs_le {f g : ι → ι → ℝ} (h : ∀ i j, j ∈ G.near i → f i j ≤ g i j) :
    pairs G f ≤ pairs G g := by
  exact sum_le_sum fun i _ => sum_le_sum (h i)

theorem pairs_add (f g : ι → ι → ℝ) :
    pairs G (fun i j => f i j + g i j) = pairs G f + pairs G g := by
  simp only [pairs, sum_add_distrib]

theorem pairs_mul (c : ℝ) (f : ι → ι → ℝ) :
    pairs G (fun i j => c * f i j) = c * pairs G f := by
  simp only [pairs, mul_sum]

theorem pairs_row_le (f : ι → ℝ) (hf : ∀ i, 0 ≤ f i) :
    pairs G (fun i _ => f i) ≤ (m : ℝ) * ∑ i, f i := by
  unfold pairs
  rw [mul_sum]
  apply sum_le_sum
  intro i _
  simpa [nsmul_eq_mul] using
    mul_le_mul_of_nonneg_right (Nat.cast_le.mpr (G.card_le i) : ((G.near i).card : ℝ) ≤ m) (hf i)

def radius (a : ι → ℝ) (i : ι) := ∑ j ∈ G.near i, a j

def pairScale (m : ℕ) (a : ι → ℝ) (i j : ι) : ℝ := m * max (a i) (a j)

/-- Abstract version of the finite charging argument. On the retained pairs with
a controlled destination radius, the caller supplies the pointwise comparison. -/
theorem charge (hm : 0 < m) (a : ι → ℝ) (ha : ∀ i, 0 ≤ a i)
    (F : ℝ → ℝ) (hF : MonotoneOn F (Set.Ici 0)) (hF0 : ∀ s ≥ 0, 0 ≤ F s)
    (K : ι → ι → ℝ) (hK : ∀ i j, 0 ≤ K i j)
    (hgood : ∀ i j, j ∈ G.near i → radius G a i ≤ 2 * m * a j →
      radius G a j ≤ 4 * pairScale m a i j → F (2 * radius G a i) ≤ K i j) :
    pairs G (fun i j => a i * a j * F (radius G a i + radius G a j)) ≤
      8 * pairs G (fun i j => a i * a j * K i j) := by
  let R := radius G a
  have hR (i) : 0 ≤ R i := sum_nonneg fun j _ => ha j
  let b := fun i j => a i * a j * F (2 * R i)
  let H := fun i => a i * R i * F (2 * R i)
  have hH (i) : 0 ≤ H i :=
    mul_nonneg (mul_nonneg (ha i) (hR i)) (hF0 (2 * R i) (by linarith [hR i]))
  have hrow : pairs G b = ∑ i, H i := by
    unfold pairs
    apply sum_congr rfl
    intro i _
    simp only [b, H, R, radius, mul_sum, sum_mul]
  have hfirst : pairs G (fun i j => a i * a j * F (R i + R j)) ≤
      pairs G (fun i j => b i j + b j i) := by
    apply pairs_le
    intro i j _
    have hbi : 0 ≤ b i j := mul_nonneg (mul_nonneg (ha i) (ha j)) (hF0 (2 * R i) (by linarith [hR i]))
    have hbj : 0 ≤ b j i := mul_nonneg (mul_nonneg (ha j) (ha i)) (hF0 _ (by linarith [hR j]))
    have hs : 0 ≤ R i + R j := add_nonneg (hR i) (hR j)
    rcases le_total (R j) (R i) with h | h
    · have hh := hF hs (by linarith [hR i] : 0 ≤ 2 * R i) (by linarith : R i + R j ≤ 2 * R i)
      exact le_trans (mul_le_mul_of_nonneg_left hh (mul_nonneg (ha i) (ha j))) (le_add_of_nonneg_right hbj)
    · have hh := hF hs (by linarith [hR j] : 0 ≤ 2 * R j) (by linarith : R i + R j ≤ 2 * R j)
      rw [mul_comm (a i) (a j)]
      exact le_trans (mul_le_mul_of_nonneg_left hh (mul_nonneg (ha j) (ha i))) (le_add_of_nonneg_left hbi)
  let k := fun i j => a i * a j * K i j
  have hm' : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hpoint : pairs G (fun i j => (4 * (m : ℝ)) * b i j) ≤
      pairs G (fun i j => (2 * H i + H j) + (4 * (m : ℝ)) * k i j) := by
    apply pairs_le
    intro i j hj
    have hk : 0 ≤ (4 * (m : ℝ)) * k i j :=
      mul_nonneg (by positivity) (mul_nonneg (mul_nonneg (ha i) (ha j)) (hK i j))
    by_cases hret : R i ≤ 2 * (m : ℝ) * a j
    · by_cases hdest : R j ≤ 4 * pairScale m a i j
      · have h := mul_le_mul_of_nonneg_left (hgood i j hj hret hdest)
            (mul_nonneg (ha i) (ha j))
        have := mul_le_mul_of_nonneg_left h (by positivity : 0 ≤ 4 * (m : ℝ))
        dsimp only [b, k] at *
        linarith [hH i, hH j]
      · have hi := mul_le_mul_of_nonneg_left (le_max_left (a i) (a j)) hm'.le
        have hj' := mul_le_mul_of_nonneg_left (le_max_right (a i) (a j)) hm'.le
        unfold pairScale at hdest
        have hsmall : 4 * (m : ℝ) * a i ≤ R j := by linarith
        have hinc : R i ≤ R j := by linarith [hR j]
        have hmono := hF (by linarith [hR i] : 0 ≤ 2 * R i)
            (by linarith [hR j] : 0 ≤ 2 * R j) (by linarith : 2 * R i ≤ 2 * R j)
        have hprod := mul_le_mul hsmall hmono (hF0 _ (by linarith [hR i])) (hR j)
        have h := mul_le_mul_of_nonneg_left hprod (ha j)
        have hscaled : (4 * (m : ℝ)) * b i j ≤ H j := by
          dsimp only [b, H]
          linarith only [h]
        linarith only [hscaled, hk, hH i]
    · have h := mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left (le_of_not_ge hret) (ha i))
          (hF0 (2 * R i) (by linarith [hR i]))
      have hscaled : 4 * (m : ℝ) * b i j ≤ 2 * H i := by
        dsimp only [b, H]
        linarith only [h]
      linarith only [hscaled, hH j, hk]
  have hr := pairs_row_le G H hH
  have hc : pairs G (fun _ j => H j) ≤ (m : ℝ) * ∑ i, H i := by
    rw [pairs_swap G (fun _ j => H j)]
    exact hr
  rw [pairs_mul, pairs_add, pairs_add, pairs_mul, pairs_mul, hrow] at hpoint
  have hfinal : (m : ℝ) * ∑ i, H i ≤ (m : ℝ) * (4 * pairs G k) := by
    linarith [hr, hc]
  have hfinal' := (le_of_mul_le_mul_left hfinal hm')
  rw [pairs_add, ← pairs_swap G b, hrow] at hfirst
  linarith only [hfirst, hfinal']

/-- The function controlling increments of the spatially smoothed Stein derivative. -/
noncomputable def rampBound (α w u s : ℝ) : ℝ :=
  if |w - u| ≤ α + s then min 1 (s / α) else 0

theorem rampBound_nonneg {α w u s : ℝ} (hα : 0 < α) (hs : 0 ≤ s) :
    0 ≤ rampBound α w u s := by
  unfold rampBound
  split_ifs <;> positivity

theorem rampBound_mono {α w u : ℝ} (hα : 0 < α) :
    MonotoneOn (rampBound α w u) (Set.Ici 0) := by
  intro s hs t ht h
  unfold rampBound
  change 0 ≤ s at hs
  change 0 ≤ t at ht
  split_ifs <;> first | exact min_le_min_left _ (div_le_div_of_nonneg_right h hα.le) | positivity | linarith

/-- The adjacent-pair inequality tests the sum outside both closed neighborhoods against an interval. -/
theorem adjacent_pair_inequality [DecidableEq ι] (hm : 0 < m)
    (v a : ι → ℝ) (ha : ∀ i, |v i| ≤ a i) (α wloc : ℝ) (hα : 0 < α) :
    pairs G (fun i j => a i * a j *
      rampBound α (∑ k, v k) wloc (radius G a i + radius G a j)) ≤
    8 * pairs G (fun i j =>
      a i * a j * (if |(∑ k ∈ univ \ (G.near i ∪ G.near j), v k) - wloc| ≤
        α + 10 * pairScale m a i j then min 1 (4 * pairScale m a i j / α) else 0)) := by
  classical
  have ha0 i := (abs_nonneg (v i)).trans (ha i)
  have hL i j : 0 ≤ pairScale m a i j := mul_nonneg (Nat.cast_nonneg _) (le_max_of_le_left (ha0 i))
  apply charge G hm a ha0 _ (rampBound_mono hα) (fun _ => rampBound_nonneg hα)
  · intro i j
    split_ifs <;> first | positivity | exact le_min zero_le_one (div_nonneg (by linarith [hL i j]) hα.le)
  · intro i j _ hi hj
    have hRi : radius G a i ≤ 2 * pairScale m a i j := by
      have h := mul_le_mul_of_nonneg_left (le_max_right (a i) (a j)) (Nat.cast_nonneg m : 0 ≤ (m : ℝ))
      unfold pairScale
      linarith
    have hdel : |∑ k ∈ G.near i ∪ G.near j, v k| ≤ radius G a i + radius G a j := by
      calc
        _ ≤ ∑ k ∈ G.near i ∪ G.near j, |v k| := Finset.abs_sum_le_sum_abs _ _
        _ ≤ ∑ k ∈ G.near i ∪ G.near j, a k := sum_le_sum fun k _ => ha k
        _ ≤ _ := by
          have he := sum_union_inter (s₁ := G.near i) (s₂ := G.near j) (f := a)
          have hp : 0 ≤ ∑ k ∈ G.near i ∩ G.near j, a k := sum_nonneg fun k _ => ha0 k
          unfold radius
          linarith
    have htotal := sum_sdiff (subset_univ (G.near i ∪ G.near j)) (f := v)
    unfold rampBound
    split_ifs with hwin hout hout
    · exact min_le_min_left _ (div_le_div_of_nonneg_right (by linarith) hα.le)
    · exfalso
      apply hout
      calc
        _ = |((∑ k, v k) - wloc) - ∑ k ∈ G.near i ∪ G.near j, v k| := by congr 1; linarith
        _ ≤ _ := (abs_sub _ _).trans (by linarith only [hwin, hdel, hRi, hj])
    · exact le_min zero_le_one (div_nonneg (by linarith [hL i j]) hα.le)
    · exact le_rfl

end JanischLehericy


==> anc/lean/JanischLehericy/Published.lean <==
import JanischLehericy.RawMoments

/-!
# Conjecture 1.4 of Janisch and Lehéricy

This is the statement of the 2024 journal paper (DOI 10.1007/s10959-024-01363-z).
The vertex type `ι` is finite and `μ` is a probability measure on `Ω`.
The hypothesis `hG` spells out graph dependence. For two disjoint sets of vertices
with no edge between them, the two joint random vectors are independent.

All notation on the right-hand side is defined in the theorem. The conclusion
bounds the difference of the two CDFs at every real threshold, hence their
Kolmogorov distance. The last line applies the proof in `RawMoments.lean`.
-/

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators

namespace JanischLehericy

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [DecidableEq ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- The published conjecture with one absolute constant for every `2 < δ ≤ 3`. -/
theorem conjecture_one_four (g : SimpleGraph ι) [DecidableRel g.Adj] (Y : ι → Ω → ℝ)
    (hY : ∀ i, Measurable (Y i))
    (hG : ∀ A B : Finset ι, Disjoint A B →
      (∀ i ∈ A, ∀ j ∈ B, ¬ g.Adj i j) →
      IndepFun (fun ω (i : A) => Y i ω) (fun ω (j : B) => Y j ω) μ)
    {δ : ℝ} (h2 : 2 < δ) (h3 : δ ≤ 3)
    (hM : ∀ i, Integrable (fun ω => |Y i ω| ^ δ) μ)
    (hv : 0 < variance (fun ω => ∑ i, Y i ω) μ) :
    let S : Ω → ℝ := fun ω => ∑ i, Y i ω
    let v : ℝ := variance S μ
    let W : Ω → ℝ := fun ω => (S ω - ∫ t, S t ∂μ) / Real.sqrt v
    let N : ℝ := Fintype.card ι
    let m : ℝ := (g.maxDegree + 1 : ℕ)
    let Aδ : ℝ := ∑ i, ∫ ω, |Y i ω| ^ δ ∂μ
    let ξδ : ℝ := (N / Aδ) ^ (1 / δ) * Real.sqrt (v / (N * m))
    let Φ : ℝ → ℝ := cdf (gaussianReal 0 1)
    ∀ z : ℝ, |μ.real {ω | W ω ≤ z} - Φ z| ≤
      min 1 (2000000 * ξδ ^ (-δ) * (m / N) ^ ((δ - 2) / 2)) :=
  cdfBound_xi g Y hY hG h2 h3 hM hv

end JanischLehericy


==> anc/lean/JanischLehericy/RawMoments.lean <==
import JanischLehericy.Theorem

open Finset MeasureTheory ProbabilityTheory Set
open scoped BigOperators ENNReal NNReal
noncomputable section
namespace JanischLehericy

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [DecidableEq ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ]

def momentSum (μ : Measure Ω) (Y : ι → Ω → ℝ) (δ : ℝ) : ℝ := ∑ i, ∫ ω, |Y i ω|^δ ∂μ

/-- The paper's renormalized standard deviation, with variance supplied as v. -/
def xi (N m A v δ : ℝ) : ℝ := (N/A)^(1/δ) * Real.sqrt (v/(N*m))

def standardized (μ : Measure Ω) (S : Ω → ℝ) (ω : Ω) :=
  (S ω-(∫ t, S t ∂μ))/Real.sqrt (variance S μ)

theorem xi_identity {N m A v δ : ℝ} (hN : 0 < N) (hm : 0 < m)
    (hA : 0 < A) (hv : 0 < v) (hδ : 0 < δ) :
    (xi N m A v δ)^(-δ) * (m/N)^((δ-2)/2) =
      m^(δ-1) * (Real.sqrt v)⁻¹^δ * A := by
  have hξ : 0 < xi N m A v δ := by unfold xi; positivity
  apply Real.log_injOn_pos
  · change 0 < (xi N m A v δ)^(-δ) * (m/N)^((δ-2)/2)
    positivity
  · change 0 < m^(δ-1) * (Real.sqrt v)⁻¹^δ * A
    positivity
  rw [Real.log_mul (by positivity) (by positivity), Real.log_rpow hξ, Real.log_rpow (div_pos hm hN),
    Real.log_div hm.ne' hN.ne']
  unfold xi
  have hNM := mul_pos hN hm
  have hvNM := div_pos hv hNM
  have hNA := div_pos hN hA
  have hs := Real.sqrt_pos.mpr hv
  rw [Real.log_mul (Real.rpow_pos_of_pos hNA _).ne' (Real.sqrt_pos.mpr hvNM).ne',
    Real.log_rpow hNA, Real.log_div hN.ne' hA.ne', Real.log_sqrt hvNM.le,
    Real.log_div hv.ne' hNM.ne',Real.log_mul hN.ne' hm.ne',
    Real.log_mul (mul_pos (Real.rpow_pos_of_pos hm _) (Real.rpow_pos_of_pos (inv_pos.mpr hs) _)).ne' hA.ne',
    Real.log_mul (Real.rpow_pos_of_pos hm _).ne' (Real.rpow_pos_of_pos (inv_pos.mpr hs) _).ne',
    Real.log_rpow hm,Real.log_rpow (inv_pos.mpr hs),Real.log_inv,Real.log_sqrt hv.le]
  field_simp
  ring

omit [IsProbabilityMeasure μ] in
private theorem lp_of_moment {Y : Ω → ℝ} {δ : ℝ} (hδ : 0 < δ) (hY : Measurable Y)
    (h : Integrable (fun ω => |Y ω|^δ) μ) : MemLp Y (ENNReal.ofReal δ) μ := by
  apply (integrable_norm_rpow_iff hY.aestronglyMeasurable (ENNReal.ofReal_ne_zero_iff.mpr hδ) ENNReal.ofReal_ne_top).mp
  simpa [Real.norm_eq_abs, ENNReal.toReal_ofReal hδ.le] using h

omit [IsProbabilityMeasure μ] in
private theorem moment_of_lp {Y : Ω → ℝ} {δ : ℝ} (hδ : 0 < δ) (hY : MemLp Y (ENNReal.ofReal δ) μ) :
    Integrable (fun ω => |Y ω|^δ) μ := by
  simpa [Real.norm_eq_abs, ENNReal.toReal_ofReal hδ.le] using
    (integrable_norm_rpow_iff hY.aestronglyMeasurable (ENNReal.ofReal_ne_zero_iff.mpr hδ) ENNReal.ofReal_ne_top).mpr hY

/-- Uniform cost of replacing raw moments by moments about the mean. -/
theorem centered_moment_le {Y : Ω → ℝ} {δ : ℝ} (hδ : 2 < δ) (h3 : δ ≤ 3) (hm : Measurable Y)
    (hY : Integrable (fun ω => |Y ω|^δ) μ) :
    (∫ ω, |Y ω-∫ t, Y t ∂μ|^δ ∂μ) ≤ 8*∫ ω, |Y ω|^δ ∂μ := by
  have h1 : 1 ≤ δ := by linarith
  have h0 : 0 < δ := by linarith
  let a := ∫ t, Y t ∂μ
  have hlp := lp_of_moment h0 hm hY
  have hI := hlp.integrable (by rw [← ENNReal.ofReal_one]; exact ENNReal.ofReal_le_ofReal h1)
  have hj := (convexOn_rpow h1).map_integral_le (Real.continuous_rpow_const h0.le).continuousOn isClosed_Ici
    (f := fun ω => |Y ω|) (Filter.Eventually.of_forall fun ω => abs_nonneg (Y ω)) hI.abs hY
  have hr : |a|^δ ≤ ∫ ω, |Y ω|^δ ∂μ := by
    apply le_trans (Real.rpow_le_rpow (abs_nonneg _) (norm_integral_le_integral_norm (μ := μ) Y) h0.le) hj
  have hcent : MemLp (fun ω => Y ω-a) (ENNReal.ofReal δ) μ := hlp.sub (memLp_const _)
  have hc : (2:ℝ)^(δ-1) ≤ 4 := by
    calc
      _ ≤ (2:ℝ)^(2:ℝ) := Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
      _ = _ := by norm_num
  have hpt (ω : Ω) : |Y ω-a|^δ ≤ 4*(|Y ω|^δ + |a|^δ) := by
    apply le_trans (Real.rpow_le_rpow (abs_nonneg _) (abs_sub _ _) h0.le)
    have h := NNReal.rpow_add_le_mul_rpow_add_rpow (⟨|Y ω|,abs_nonneg _⟩ : ℝ≥0) ⟨|a|,abs_nonneg _⟩ h1
    have h' : (|Y ω|+|a|)^δ ≤ (2:ℝ)^(δ-1) * (|Y ω|^δ+|a|^δ) := by exact_mod_cast h
    exact h'.trans (mul_le_mul_of_nonneg_right hc (add_nonneg (Real.rpow_nonneg (abs_nonneg _) _) (Real.rpow_nonneg (abs_nonneg _) _)))
  have hx := integral_mono (moment_of_lp h0 hcent) ((hY.add (integrable_const (|a|^δ))).const_mul 4) hpt
  change (∫ ω, |Y ω-a|^δ ∂μ) ≤ ∫ ω, 4*(|Y ω|^δ + |a|^δ) ∂μ at hx
  rw [integral_const_mul, integral_add hY (integrable_const _), integral_const,measureReal_univ_eq_one,one_smul] at hx
  change (∫ ω, |Y ω-a|^δ ∂μ) ≤ _
  linarith only [hr,hx]

theorem normalized_raw_bound {m : ℕ} (G : Neighborhoods ι m) (hm : 0 < m)
    (Y : ι → Ω → ℝ) (hY : ∀ i, Measurable (Y i)) (hG : IsDependencyGraph G μ Y)
    {δ : ℝ} (h2 : 2 < δ) (h3 : δ ≤ 3) (hM : ∀ i, Integrable (fun ω => |Y i ω|^δ) μ)
    (hv : 0 < variance (total Y) μ) :
    CDFBound μ (standardized μ (total Y))
      (min 1 (2000000*(m:ℝ)^(δ-1)*(Real.sqrt (variance (total Y) μ))⁻¹^δ*momentSum μ Y δ)) := by
  let S := total Y
  let σ := Real.sqrt (variance S μ)
  let c := σ⁻¹
  let a := fun i => ∫ ω, Y i ω ∂μ
  let X := fun i ω => c*(Y i ω-a i)
  have h0 : 0 < δ := by linarith
  have hc : 0 < c := inv_pos.mpr (Real.sqrt_pos.mpr hv)
  have hlp i := lp_of_moment h0 (hY i) (hM i)
  have ht i : MemLp (Y i) 2 μ := (hlp i).mono_exponent (by
    rw [← ENNReal.ofReal_ofNat]; exact ENNReal.ofReal_le_ofReal h2.le)
  have hI i := (ht i).integrable (by norm_num)
  have hXm i : Measurable (X i) := ((hY i).sub_const _).const_mul _
  have hXlp i : MemLp (X i) (ENNReal.ofReal δ) μ := ((hlp i).sub (memLp_const _)).const_mul _
  have hsum : total X = fun ω => c*(S ω-∫ t, S t ∂μ) := by
    funext ω
    simp [X,S,total,a,← mul_sum,sum_sub_distrib,integral_finset_sum univ (fun i _ => hI i)]
  have hn : NormalizedFamily G μ X := by
    refine ⟨hXm,fun i => ((ht i).sub (memLp_const _)).const_mul _, ?_, ?_, ?_⟩
    · intro i
      simp only [X,integral_const_mul,integral_sub (hI i) (integrable_const _),integral_const,
        measureReal_univ_eq_one,one_smul,a,sub_self,mul_zero]
    · have hS : MemLp S 2 μ := memLp_finset_sum univ (fun i _ => ht i)
      rw [hsum,variance_mul,variance_sub_const hS.aestronglyMeasurable]
      dsimp only [c,σ]
      rw [inv_pow,Real.sq_sqrt hv.le,inv_mul_cancel₀ hv.ne']
    · intro s t hs
      let f (s : Finset ι) := fun (p : s → ℝ) (i : s) => c*(p i-a i)
      have hf s : Measurable (f s) := by dsimp [f]; fun_prop
      exact (hG s t hs).comp (hf s) (hf t)
  have hbase := janisch_lehericy G X hm hn δ h2 h3 (fun i => moment_of_lp h0 (hXlp i))
  have hW : total X = standardized μ S := by
    rw [hsum]; funext ω; simp [standardized,c,σ,div_eq_inv_mul]
  rw [hW] at hbase
  apply hbase.mono
  apply min_le_min_left
  have hb i : (∫ ω, |X i ω|^δ ∂μ) ≤ c^δ*(8*∫ ω, |Y i ω|^δ ∂μ) := by
    simp only [X,abs_mul,abs_of_pos hc,Real.mul_rpow hc.le (abs_nonneg _),integral_const_mul]
    exact mul_le_mul_of_nonneg_left (centered_moment_le h2 h3 (hY i) (hM i)) (Real.rpow_nonneg hc.le _)
  have hs := sum_le_sum (s := univ) (fun i _ => hb i)
  simp only [← mul_sum] at hs
  have h := mul_le_mul_of_nonneg_left hs (show 0 ≤ 250000*(m:ℝ)^(δ-1) by positivity)
  change _ ≤ 2000000*(m:ℝ)^(δ-1)*c^δ*(∑ i, ∫ ω, |Y i ω|^δ ∂μ)
  linarith only [h]

/-- Translate a simple graph to the closed neighborhoods used by the proof. -/
def closedGraph (g : SimpleGraph ι) [DecidableRel g.Adj] : Neighborhoods ι (g.maxDegree+1) where
  near i := insert i (g.neighborFinset i)
  self_mem _ := mem_insert_self _ _
  symm_mem i j := by
    simp only [Finset.mem_insert,SimpleGraph.mem_neighborFinset]
    rw [eq_comm,g.adj_comm]
  card_le i := by simpa [card_insert_of_notMem, g.notMem_neighborFinset_self, SimpleGraph.card_neighborFinset_eq_degree]
    using Nat.add_le_add_right (g.degree_le_maxDegree i) 1

/-- Independent blocks indexed by disjoint vertex sets with no connecting edge. -/
def GraphDependency (g : SimpleGraph ι) (μ : Measure Ω) (Y : ι → Ω → ℝ) : Prop :=
  ∀ s t : Finset ι, Disjoint s t → (∀ i ∈ s, ∀ j ∈ t, ¬g.Adj i j) →
    IndepFun (block Y s) (block Y t) μ

/-- Convert the normalized bound to the raw-moment and graph notation of the paper. -/
theorem cdfBound_xi (g : SimpleGraph ι) [DecidableRel g.Adj] (Y : ι → Ω → ℝ)
    (hY : ∀ i, Measurable (Y i)) (hG : GraphDependency g μ Y)
    {δ : ℝ} (h2 : 2 < δ) (h3 : δ ≤ 3) (hM : ∀ i, Integrable (fun ω => |Y i ω|^δ) μ)
    (hv : 0 < variance (total Y) μ) :
    let N : ℝ := Fintype.card ι
    let m : ℝ := (g.maxDegree+1 : ℕ)
    let A := momentSum μ Y δ
    let v := variance (total Y) μ
    CDFBound μ (standardized μ (total Y))
      (min 1 (2000000*(xi N m A v δ)^(-δ)*(m/N)^((δ-2)/2))) := by
  dsimp only
  let m := g.maxDegree+1
  have hd : IsDependencyGraph (closedGraph g) μ Y := by
    intro s t hs
    apply hG
    · exact Finset.disjoint_left.mpr (fun i hi hi' => hs i hi i hi' ((closedGraph g).self_mem i))
    · intro i hi j hj hadj
      exact hs i hi j hj (mem_insert_of_mem ((g.mem_neighborFinset _ _).mpr hadj))
  have hr := normalized_raw_bound (closedGraph g) (Nat.succ_pos _) Y hY hd h2 h3 hM hv
  have hA : 0 ≤ momentSum μ Y δ := sum_nonneg (fun i _ => integral_nonneg fun ω => Real.rpow_nonneg (abs_nonneg _) _)
  rcases eq_or_lt_of_le hA with hz | hp
  · apply hr.mono
    rw [← hz,mul_zero]
    apply min_le_min_left
    unfold xi
    positivity
  · have hN : 0 < Fintype.card ι := by
      by_contra! h
      have hi : IsEmpty ι := Fintype.card_eq_zero_iff.mp (Nat.eq_zero_of_le_zero h)
      simp [momentSum] at hp
    have h := xi_identity (N := (Fintype.card ι:ℝ)) (m := (m:ℝ)) (A := momentSum μ Y δ)
      (Nat.cast_pos.mpr hN) (Nat.cast_pos.mpr (Nat.succ_pos _)) hp hv (by linarith : 0 < δ)
    apply hr.mono
    apply min_le_min_left
    change 2000000 * (m:ℝ)^(δ-1) * (Real.sqrt (variance (total Y) μ))⁻¹^δ * momentSum μ Y δ ≤ _
    rw [mul_assoc 2000000 ((xi _ _ _ _ _)^(-δ)),h]
    exact le_of_eq (by ring)

end JanischLehericy


==> anc/lean/JanischLehericy/Restriction.lean <==
import JanischLehericy.Moments
import JanischLehericy.Statement

open Finset MeasureTheory ProbabilityTheory
open scoped BigOperators
noncomputable section
namespace JanischLehericy

variable {ι Ω : Type*} [Fintype ι] [DecidableEq ι] [MeasurableSpace Ω]
variable {m : ℕ} {G : Neighborhoods ι m} {μ : Measure Ω} {X : ι → Ω → ℝ}

def induced (G : Neighborhoods ι m) (A : Finset ι) : Neighborhoods A m where
  near i := (G.near i).subtype (· ∈ A)
  self_mem i := mem_subtype.mpr (G.self_mem _)
  symm_mem i j := by simp only [mem_subtype]; exact G.symm_mem i j
  card_le i := by rw [card_subtype]; exact (card_filter_le _ _).trans (G.card_le _)

def scaled (A : Finset ι) (c : ℝ) (X : ι → Ω → ℝ) (i : A) (ω : Ω) : ℝ := c * X i ω

theorem dependency_induced (h : IsDependencyGraph G μ X) (A : Finset ι) (c : ℝ) :
    IsDependencyGraph (induced G A) μ (scaled A c X) := by
  intro s t hsep
  let e := Function.Embedding.subtype (· ∈ A)
  have hj : ∀ i ∈ s.map e, ∀ j ∈ t.map e, j ∉ G.near i := by
    intro i hi j hj
    obtain ⟨k,hk,rfl⟩ := mem_map.mp hi
    obtain ⟨l,hl,rfl⟩ := mem_map.mp hj
    exact fun hn => hsep k hk l hl (mem_subtype.mpr hn)
  let proj (s : Finset A) (v : s.map e → ℝ) (k : s) : ℝ :=
    c * v ⟨e k.val, mem_map_of_mem _ k.property⟩
  have hp (s : Finset A) : Measurable (proj s) := by dsimp [proj]; fun_prop
  exact (h _ _ hj).comp (hp s) (hp t)

omit [Fintype ι] [DecidableEq ι] [MeasurableSpace Ω] in
theorem total_scaled (A : Finset ι) (c : ℝ) (ω : Ω) :
    total (scaled A c X) ω = c * ∑ i ∈ A, X i ω := by
  change (∑ i : A, c * X i ω) = _
  rw [← mul_sum]
  exact congrArg (c * ·) (sum_attach A (fun i => X i ω))

variable [IsProbabilityMeasure μ]

omit [DecidableEq ι] [IsProbabilityMeasure μ] in
theorem beta_scaled (A : Finset ι) (hm : 0 < m) {c : ℝ} (hc : 0 ≤ c) (hc2 : c ≤ 2)
    (hX : ∀ i, MemLp (X i) 2 μ) :
    beta μ m (scaled A c X) ≤ 8 * beta μ m X := by
  let b (i : ι) := ∫ ω, ell (m * |X i ω|) ∂μ
  have hi (i : A) : (∫ ω, ell (m * |scaled A c X i ω|) ∂μ) ≤ 8 * b i := by
    rw [← integral_const_mul]
    apply integral_mono (integrable_ell μ ((hX i).const_mul c) m) ((integrable_ell μ (hX i) m).const_mul 8)
    intro ω
    simp only [abs_mul, abs_of_nonneg hc]
    rw [mul_left_comm]
    exact ell_scale_le (by positivity) hc hc2
  have hs := sum_le_sum (s := univ) (fun (i : A) _ => hi i)
  have he : (∑ i : A, b i) = ∑ i ∈ A, b i := sum_attach A b
  rw [← mul_sum, he] at hs
  have hall : ∑ i ∈ A, b i ≤ ∑ i, b i := sum_le_sum_of_subset_of_nonneg (subset_univ _)
    (fun i _ _ => integral_nonneg fun ω => ell_nonneg (by positivity))
  unfold beta
  rw [← mul_div_assoc]
  exact div_le_div_of_nonneg_right (hs.trans (mul_le_mul_of_nonneg_left hall (by norm_num))) (Nat.cast_nonneg _)

theorem beta_pos (hm : 0 < m) (H : NormalizedFamily G μ X) : 0 < beta μ m X := by
  by_contra! hn
  have hz := le_antisymm hn (beta_nonneg μ m X)
  have hm' : (0:ℝ) < m := Nat.cast_pos.mpr hm
  have ht : (∑ i, ∫ ω, ell (m * |X i ω|) ∂μ) = 0 := by
    unfold beta at hz
    exact (div_eq_zero_iff.mp hz).resolve_right hm'.ne'
  have hi := (sum_eq_zero_iff_of_nonneg (fun i _ => integral_nonneg (μ := μ)
    (fun ω => ell_nonneg (mul_nonneg hm'.le (abs_nonneg (X i ω)))))).mp ht
  have hnull i : ∀ᵐ ω ∂μ, X i ω = 0 := by
    have hz' := (integral_eq_zero_iff_of_nonneg (fun ω =>
      ell_nonneg (mul_nonneg hm'.le (abs_nonneg (X i ω)))) (integrable_ell μ (H.squareIntegrable i) m)).mp
      (hi i (mem_univ _))
    filter_upwards [hz'] with ω hω
    by_contra! hx
    have hpos := mul_pos hm' (abs_pos.mpr hx)
    have : 0 < ell (m * |X i ω|) := mul_pos (sq_pos_of_pos hpos) (lt_min zero_lt_one hpos)
    exact this.ne' hω
  have htot : (fun ω => (total X ω)^2) =ᵐ[μ] (fun _ => 0) := by
    filter_upwards [ae_all_iff.mpr hnull] with ω hω
    simp [total, hω]
  have h := total_second_moment H
  rw [integral_congr_ae htot, integral_zero] at h
  norm_num at h

/-- A variance-one sum with small budget retains standard deviation greater
than one half outside either pair of neighborhoods. -/
theorem outside_rms_gt_half (hm : 0 < m) (H : NormalizedFamily G μ X)
    (hβ : beta μ m X < 1/50000) (i j : ι) : 1/2 < rms μ (outsideSum G X i j) := by
  let A := G.near i ∪ G.near j
  let D := fun ω => ∑ k ∈ A, X k ω
  let V := outsideSum G X i j
  have hd := deleted_second_moment hm H.squareIntegrable A (outside_card_deleted G i j)
  have hv : MemLp V 2 μ := memLp_finset_sum _ (fun k _ => H.squareIntegrable k)
  have hD : MemLp D 2 μ := memLp_finset_sum A (fun k _ => H.squareIntegrable k)
  have he ω : V ω + D ω = total X ω := sum_sdiff (subset_univ A) (f := fun k => X k ω)
  have h := integral_mono (memLp_finset_sum univ (fun k _ => H.squareIntegrable k)).integrable_sq
    ((hv.integrable_sq.const_mul 2).add (hD.integrable_sq.const_mul 2)) (fun ω => by
      change (total X ω)^2 ≤ 2*(V ω)^2 + 2*(D ω)^2
      rw [← he]
      nlinarith [sq_nonneg (V ω-D ω)])
  change (∫ ω, (total X ω)^2 ∂μ) ≤ ∫ ω, 2*(V ω)^2 + 2*(D ω)^2 ∂μ at h
  rw [total_second_moment H, integral_add (hv.integrable_sq.const_mul 2) (hD.integrable_sq.const_mul 2),
    integral_const_mul, integral_const_mul] at h
  change (∫ ω, (D ω)^2 ∂μ) ≤ _ at hd
  apply (Real.lt_sqrt (by norm_num)).mpr
  change (1/2:ℝ)^2 < ∫ ω, (V ω)^2 ∂μ
  linarith only [h,hd,hβ]

theorem normalized_outside (H : NormalizedFamily G μ X) (i j : ι)
    (hs : 0 < rms μ (outsideSum G X i j)) :
    NormalizedFamily (induced G (outside G i j)) μ
      (scaled (outside G i j) (rms μ (outsideSum G X i j))⁻¹ X) := by
  let A := outside G i j
  let V := outsideSum G X i j
  let c := (rms μ V)⁻¹
  refine ⟨fun k => (H.measurable k).const_mul c, fun k => (H.squareIntegrable k).const_mul c, ?_, ?_,
    dependency_induced H.dependency A c⟩
  · intro k
    simp [scaled, integral_const_mul, H.centered]
  · have he : total (scaled A c X) = fun ω => c * V ω := funext (total_scaled A c)
    have hm : (∫ ω, V ω ∂μ) = 0 := by
      simp [V, outsideSum, integral_finset_sum A (fun k _ => (H.squareIntegrable k).integrable (by norm_num)),
        A, H.centered]
    have hV : AEMeasurable V μ := (memLp_finset_sum A (fun k _ => H.squareIntegrable k)).aemeasurable
    change variance (total (scaled A c X)) μ = 1
    rw [he, variance_mul, variance_of_integral_eq_zero hV hm, ← rms_sq]
    dsimp only [c]
    field_simp [show rms μ V ≠ 0 from hs.ne']

end JanischLehericy


==> anc/lean/JanischLehericy/Statement.lean <==
import JanischLehericy.Budget
import JanischLehericy.Dependence
import Mathlib.Probability.CDF
import Mathlib.Probability.Distributions.Gaussian.Real

open Finset MeasureTheory ProbabilityTheory Set
open scoped BigOperators
noncomputable section
namespace JanischLehericy

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ]
variable {m : ℕ} {X : ι → Ω → ℝ}

def total (X : ι → Ω → ℝ) (ω : Ω) : ℝ := ∑ i, X i ω

def normalCDF (z : ℝ) : ℝ := cdf (gaussianReal 0 1) z

/-- A pointwise-in-threshold formulation of a uniform Kolmogorov bound. -/
def CDFBound (μ : Measure Ω) (W : Ω → ℝ) (e : ℝ) : Prop :=
  ∀ z : ℝ, |μ.real (W ⁻¹' Iic z) - normalCDF z| ≤ e

theorem prob_le_one (s : Set Ω) : μ.real s ≤ 1 := by
  simpa using (measureReal_mono (μ := μ) (subset_univ s))

theorem cdfBound_one (W : Ω → ℝ) : CDFBound μ W 1 := by
  intro z
  have hp : 0 ≤ μ.real (W ⁻¹' Iic z) := measureReal_nonneg
  have hn : 0 ≤ normalCDF z := cdf_nonneg _ _
  have hn' : normalCDF z ≤ 1 := cdf_le_one _ _
  have hp' := prob_le_one (μ := μ) (W ⁻¹' Iic z)
  exact abs_le.mpr ⟨by linarith, by linarith⟩

omit [IsProbabilityMeasure μ] in
theorem CDFBound.mono {W : Ω → ℝ} {a b : ℝ} (h : CDFBound μ W a) (hab : a ≤ b) :
    CDFBound μ W b := fun z => (h z).trans hab

/-- The assumptions shared by the theorem and its induced subproblems. -/
structure NormalizedFamily [DecidableEq ι] (G : Neighborhoods ι m) (μ : Measure Ω)
    (X : ι → Ω → ℝ) : Prop where
  measurable : ∀ i, Measurable (X i)
  squareIntegrable : ∀ i, MemLp (X i) 2 μ
  centered : ∀ i, (∫ ω, X i ω ∂μ) = 0
  unitVariance : variance (total X) μ = 1
  dependency : IsDependencyGraph G μ X

theorem total_mean_zero (hs : ∀ i, MemLp (X i) 2 μ) (hc : ∀ i, (∫ ω, X i ω ∂μ) = 0) :
    (∫ ω, total X ω ∂μ) = 0 := by
  simp [total, integral_finset_sum univ (fun i _ => (hs i).integrable (by norm_num)), hc]

theorem total_second_moment [DecidableEq ι] {G : Neighborhoods ι m}
    (H : NormalizedFamily G μ X) : (∫ ω, (total X ω)^2 ∂μ) = 1 := by
  rw [← H.unitVariance, variance_of_integral_eq_zero]
  · exact (memLp_finset_sum univ (fun i _ => H.squareIntegrable i)).aemeasurable
  · exact total_mean_zero H.squareIntegrable H.centered

/-- The truncated-moment Kolmogorov bound for a centered sum of variance one. -/
def TruncatedBound [DecidableEq ι] (G : Neighborhoods ι m) (μ : Measure Ω)
    (X : ι → Ω → ℝ) : Prop :=
  0 < m → NormalizedFamily G μ X → CDFBound μ (total X) (min 1 (250000 * beta μ m X))

/-- The normalized moment formulation of the Janisch–Lehéricy conjecture. -/
def JanischLehericyBound [DecidableEq ι] (G : Neighborhoods ι m) (μ : Measure Ω)
    (X : ι → Ω → ℝ) : Prop :=
  0 < m → NormalizedFamily G μ X → ∀ δ : ℝ, 2 < δ → δ ≤ 3 →
    (∀ i, Integrable (fun ω => |X i ω|^δ) μ) →
    CDFBound μ (total X) (min 1 (250000 * (m:ℝ)^(δ-1) * ∑ i, ∫ ω, |X i ω|^δ ∂μ))

omit [IsProbabilityMeasure μ] in
theorem conjecture_of_truncated [DecidableEq ι] {G : Neighborhoods ι m}
    (h : TruncatedBound G μ X) : JanischLehericyBound G μ X := by
  intro hm H δ h2 h3 hp
  apply (h hm H).mono
  apply min_le_min_left
  rw [mul_assoc]
  exact mul_le_mul_of_nonneg_left (beta_le_delta μ m hm X H.squareIntegrable h2 h3 hp) (by norm_num)

end JanischLehericy


==> anc/lean/JanischLehericy/SteinIdentity.lean <==
import JanischLehericy.Comparison

open Finset MeasureTheory ProbabilityTheory Set
open scoped BigOperators
noncomputable section
namespace JanischLehericy

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [DecidableEq ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ] {m : ℕ} {G : Neighborhoods ι m}
variable {X : ι → Ω → ℝ}

def localSum (G : Neighborhoods ι m) (X : ι → Ω → ℝ) (i : ι) (ω : Ω) :=
  ∑ k ∈ G.near i, X k ω

omit [MeasurableSpace Ω] in
theorem outside_self (i : ι) (ω : Ω) :
    outsideSum G X i i ω = total X ω - localSum G X i ω := by
  unfold outsideSum outside total localSum
  rw [Finset.union_self, eq_sub_iff_add_eq, sum_sdiff (Finset.subset_univ _)]

/-- Secant slope, extended by the derivative when the displacement is zero. -/
def secant (f d : ℝ → ℝ) (w y : ℝ) : ℝ :=
  if y = 0 then d w else (f w-f (w-y))/y

theorem mul_secant (f d : ℝ → ℝ) (w y : ℝ) : y*secant f d w y = f w-f (w-y) := by
  by_cases h : y = 0
  · simp [h]
  · simp [secant,h,mul_div_cancel₀]

theorem secant_witness {f d : ℝ → ℝ} (hf : ∀ x, HasDerivAt f (d x) x) (w y : ℝ) :
    ∃ t : ℝ, |w-t| ≤ |y| ∧ secant f d w y = d t := by
  have hcont := continuous_iff_continuousAt.mpr fun x => (hf x).continuousAt
  rcases lt_trichotomy y 0 with h | rfl | h
  · obtain ⟨t,ht,he⟩ := exists_hasDerivAt_eq_slope f d (show w < w-y by linarith)
      hcont.continuousOn (fun x _ => hf x)
    refine ⟨t, ?_, ?_⟩
    · rw [abs_of_nonpos (by linarith [ht.1] : w-t ≤ 0), abs_of_neg h]
      linarith [ht.2]
    · rw [secant, if_neg h.ne, he]
      field_simp
      ring
  · exact ⟨w,by simp,by simp [secant]⟩
  · obtain ⟨t,ht,he⟩ := exists_hasDerivAt_eq_slope f d (show w-y < w by linarith)
      hcont.continuousOn (fun x _ => hf x)
    refine ⟨t, ?_, ?_⟩
    · rw [abs_of_nonneg (by linarith [ht.2] : 0 ≤ w-t), abs_of_pos h]
      linarith [ht.1]
    · simpa [secant, h.ne'] using he.symm

omit [IsProbabilityMeasure μ] [DecidableEq ι] in
theorem integral_pairs (g : ι → ι → Ω → ℝ) (hg : ∀ i j, Integrable (g i j) μ) :
    (∫ ω, pairs G (fun i j => g i j ω) ∂μ) = pairs G (fun i j => ∫ ω, g i j ω ∂μ) := by
  simp [pairs, integral_finset_sum univ (fun i _ => integrable_finset_sum (G.near i) (fun j _ => hg i j)),
    integral_finset_sum _ (fun j _ => hg _ j)]

omit [IsProbabilityMeasure μ] [DecidableEq ι] in
theorem integrable_pairs (g : ι → ι → Ω → ℝ) (hg : ∀ i j, Integrable (g i j) μ) :
    Integrable (fun ω => pairs G (fun i j => g i j ω)) μ :=
  integrable_finset_sum univ (fun i _ => integrable_finset_sum (G.near i) (fun j _ => hg i j))

omit [IsProbabilityMeasure μ] in
theorem abs_pair_covariance (H : NormalizedFamily G μ X) (i j : ι) (ω : Ω) :
    |∫ t, X i t * X j t ∂μ| ≤ envelope μ (X i) ω * envelope μ (X j) ω := by
  have h := integral_mul_norm_le_Lp_mul_Lq (μ := μ) (f := X i) (g := X j)
    (p := 2) (q := 2) (by exact Real.holderConjugate_iff.mpr ⟨by norm_num,by norm_num⟩)
    (by simpa using H.squareIntegrable i) (by simpa using H.squareIntegrable j)
  simp only [Real.norm_eq_abs, Real.rpow_two, sq_abs, ← Real.sqrt_eq_rpow] at h
  have h' := norm_integral_le_integral_norm (μ := μ) (fun t => X i t*X j t)
  simp only [Real.norm_eq_abs, abs_mul] at h'
  exact (h'.trans h).trans (mul_le_mul (le_max_right _ _) (le_max_right _ _)
    (Real.sqrt_nonneg _) (envelope_nonneg _ _))

omit [IsProbabilityMeasure μ] in
/-- The graph identity common to the variance calculation and to the Stein
test. The singleton is independent of the sum outside its own neighborhood. -/
theorem row_identity (H : NormalizedFamily G μ X) (f : ℝ → ℝ) (hf : Measurable f)
    (s : ι → Ω → ℝ)
    (hs : ∀ i ω, localSum G X i ω * s i ω = f (total X ω)-f (outsideSum G X i i ω))
    (hF : ∀ i, MemLp (fun ω => f (outsideSum G X i i ω)) 2 μ)
    (hT : ∀ i j, Integrable (fun ω => X i ω*X j ω*s i ω) μ) :
    (∫ ω, total X ω*f (total X ω) ∂μ) = pairs G (fun i j => ∫ ω, X i ω*X j ω*s i ω ∂μ) := by
  let T := fun i j ω => X i ω*X j ω*s i ω
  let O := fun i ω => X i ω*f (outsideSum G X i i ω)
  have hO i : Integrable (O i) μ := (H.squareIntegrable i).integrable_mul (hF i)
  have ho i : (∫ ω, O i ω ∂μ) = 0 := by
    have hV : Measurable (outsideSum G X i i) := Finset.measurable_sum _ (fun k _ => H.measurable k)
    have h := (pair_independent_outside G H.dependency i i).integral_fun_comp_mul_comp
      ((H.measurable i).prodMk (H.measurable i)).aemeasurable hV.aemeasurable
      (f := Prod.fst) measurable_fst.aestronglyMeasurable hf.aestronglyMeasurable
    change (∫ ω, O i ω ∂μ) = (∫ ω, X i ω ∂μ) * _ at h
    simpa [H.centered] using h
  have he ω : total X ω*f (total X ω) = (∑ i, O i ω) + pairs G (fun i j => T i j ω) := by
    simp only [total, Finset.sum_mul, pairs, ← sum_add_distrib]
    apply sum_congr rfl
    intro i _
    have h : ∑ j ∈ G.near i, T i j ω = X i ω * (localSum G X i ω*s i ω) := by
      simp only [T,localSum,Finset.sum_mul,mul_sum,mul_assoc]
    rw [h, hs]
    dsimp only [O,total]
    ring
  simp_rw [he]
  rw [integral_add (integrable_finset_sum _ (fun i _ => hO i)) (integrable_pairs _ hT),
    integral_finset_sum _ (fun i _ => hO i), integral_pairs _ hT]
  simp [ho]

theorem sum_pair_covariance (H : NormalizedFamily G μ X) :
    pairs G (fun i j => ∫ ω, X i ω*X j ω ∂μ) = 1 := by
  have h := row_identity H id measurable_id (fun _ _ => 1)
    (fun i ω => by rw [outside_self]; simp)
    (fun i => memLp_finset_sum _ (fun k _ => H.squareIntegrable k))
    (fun i j => by simpa using (H.squareIntegrable i).integrable_mul (H.squareIntegrable j))
  simp only [id_eq, mul_one, ← sq] at h
  rw [← h, total_second_moment H]

omit [IsProbabilityMeasure μ] in
theorem outside_covariance (H : NormalizedFamily G μ X) (i j : ι) (d : ℝ → ℝ) (hd : Measurable d) :
    (∫ ω, X i ω*X j ω*d (outsideSum G X i j ω) ∂μ) =
      (∫ ω, X i ω*X j ω ∂μ) * ∫ ω, d (outsideSum G X i j ω) ∂μ :=
  (pair_independent_outside G H.dependency i j).integral_fun_comp_mul_comp
    ((H.measurable i).prodMk (H.measurable j)).aemeasurable
    (Finset.measurable_sum _ (fun k _ => H.measurable k)).aemeasurable
    (measurable_fst.mul measurable_snd).aestronglyMeasurable hd.aestronglyMeasurable

end JanischLehericy


==> anc/lean/JanischLehericy/SteinResidual.lean <==
import JanischLehericy.SteinIdentity

open Finset MeasureTheory ProbabilityTheory Set
open scoped BigOperators
noncomputable section
namespace JanischLehericy

/-- Properties of a smoothed test used in the graph calculation. -/
structure SmoothTest (α : ℝ) where
  f : ℝ → ℝ
  d : ℝ → ℝ
  ν : Measure ℝ
  finite : IsFiniteMeasure ν
  mass : ν.real Set.univ ≤ 2
  fBound : ∃ C : ℝ, ∀ x, |f x| ≤ C
  dBound : ∃ C : ℝ, ∀ x, |d x| ≤ C
  deriv : ∀ x, HasDerivAt f (d x) x
  measurable : Measurable d
  oscillation : ∀ w t s : ℝ, |w-t| ≤ s →
    |d w-d t| ≤ ∫ u, rampBound α w u s ∂ν

theorem rampBound_le_one (α w u s : ℝ) : rampBound α w u s ≤ 1 := by
  unfold rampBound
  split_ifs <;> first | exact min_le_left _ _ | norm_num

theorem measurable_ramp {S : Type*} [MeasurableSpace S] (α : ℝ) {w u s : S → ℝ}
    (hw : Measurable w) (hu : Measurable u) (hs : Measurable s) :
    Measurable (fun p => rampBound α (w p) (u p) (s p)) :=
  Measurable.ite (measurableSet_le (hw.sub hu).abs (hs.const_add α))
    (measurable_const.min (hs.div_const α)) measurable_const

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [DecidableEq ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ] {m : ℕ} {G : Neighborhoods ι m}
variable {X : ι → Ω → ℝ}

omit [DecidableEq ι] in
theorem abs_pairs_le (b : ι → ι → ℝ) : |pairs G b| ≤ pairs G (fun i j => |b i j|) :=
  (abs_sum_le_sum_abs _ _).trans (sum_le_sum fun _ _ => abs_sum_le_sum_abs _ _)

omit [IsProbabilityMeasure μ] in
theorem radius_bounds (i j : ι) (ω : Ω) :
    let a := fun k => envelope μ (X k) ω
    |localSum G X i ω| ≤ radius G a i + radius G a j ∧
    |total X ω - outsideSum G X i j ω| ≤ radius G a i + radius G a j := by
  let a := fun k => envelope μ (X k) ω
  have ha k : 0 ≤ a k := envelope_nonneg _ _
  have hA (A : Finset ι) : |∑ k ∈ A, X k ω| ≤ ∑ k ∈ A, a k :=
    (abs_sum_le_sum_abs _ _).trans (sum_le_sum fun k _ => le_max_left _ _)
  refine ⟨(hA _).trans (le_add_of_nonneg_right (sum_nonneg fun k _ => ha k)), ?_⟩
  have h := sum_sdiff (Finset.subset_univ (G.near i ∪ G.near j)) (f := fun k => X k ω)
  have he : total X ω - outsideSum G X i j ω = ∑ k ∈ G.near i ∪ G.near j, X k ω := by
    dsimp [total, outsideSum, outside]
    linarith
  rw [he]
  apply (hA _).trans
  change _ ≤ (∑ k ∈ G.near i, a k) + ∑ k ∈ G.near j, a k
  have h' := sum_union_inter (s₁ := G.near i) (s₂ := G.near j) (f := a)
  linarith [show 0 ≤ ∑ k ∈ G.near i ∩ G.near j, a k from sum_nonneg fun k _ => ha k]

/-- Quantitative graph bound for a test with a finite variation measure. -/
theorem stein_residual (H : NormalizedFamily G μ X) {α : ℝ} (hα : 0 < α) (T : SmoothTest α)
    {K : ℝ} (hK : ∀ u, (∫ ω, pairError G μ X α u ω ∂μ) ≤ K) :
    |(∫ ω, T.d (total X ω) ∂μ) - ∫ ω, total X ω * T.f (total X ω) ∂μ| ≤ 6*K := by
  letI : IsFiniteMeasure T.ν := T.finite
  let W := total X
  let V := outsideSum G X
  let Y := localSum G X
  let a := fun k ω => envelope μ (X k) ω
  let A := fun i j ω => a i ω*a j ω
  let R := fun i ω => radius G (fun k => a k ω) i
  let p := fun i j ω => X i ω*X j ω
  let c := fun i j => ∫ ω, p i j ω ∂μ
  let s := fun i ω => secant T.f T.d (W ω) (Y i ω)
  let r := fun i j ω => c i j*T.d (W ω) - p i j ω*s i ω
    - c i j*T.d (V i j ω) + p i j ω*T.d (V i j ω)
  let P := fun ω u => pairError G μ X α u ω
  have hf := (continuous_iff_continuousAt.mpr (fun x => (T.deriv x).continuousAt)).measurable
  obtain ⟨B,hB⟩ := T.dBound
  obtain ⟨D,hD⟩ := T.fBound
  have hW : Measurable W := Finset.measurable_sum _ (fun k _ => H.measurable k)
  have hV i j : Measurable (V i j) := Finset.measurable_sum _ (fun k _ => H.measurable k)
  have hY i : Measurable (Y i) := Finset.measurable_sum _ (fun k _ => H.measurable k)
  have hs i : Measurable (s i) := Measurable.ite (measurableSet_eq_fun (hY i) measurable_const)
    (T.measurable.comp hW) (((hf.comp hW).sub (hf.comp (hW.sub (hY i)))).div (hY i))
  have hsB i ω : |s i ω| ≤ B := by
    obtain ⟨t,_,he⟩ := secant_witness T.deriv (W ω) (Y i ω)
    change |secant T.f T.d (W ω) (Y i ω)| ≤ B
    rw [he]
    exact hB t
  have hpi i j : Integrable (p i j) μ := (H.squareIntegrable i).integrable_mul (H.squareIntegrable j)
  have hdI {Z : Ω → ℝ} (hZ : Measurable Z) : Integrable (fun ω => T.d (Z ω)) μ :=
    (MemLp.of_bound (p := 1) (T.measurable.comp hZ).aestronglyMeasurable B
      (Filter.Eventually.of_forall fun ω => hB (Z ω))).integrable le_rfl
  have hps i j : Integrable (fun ω => p i j ω*s i ω) μ := by
    simpa only [mul_comm] using (hpi i j).bdd_mul (hs i).aestronglyMeasurable ⟨B,hsB i⟩
  have hpV i j : Integrable (fun ω => p i j ω*T.d (V i j ω)) μ := by
    simpa only [mul_comm] using (hpi i j).bdd_mul (T.measurable.comp (hV i j)).aestronglyMeasurable
      ⟨B,fun ω => hB _⟩
  have hr i j : Integrable (r i j) μ :=
    ((((hdI hW).const_mul _).sub (hps i j)).sub ((hdI (hV i j)).const_mul _)).add (hpV i j)
  have hrow := row_identity H T.f hf s (fun i ω => by rw [outside_self]; exact mul_secant ..)
    (fun i => MemLp.of_bound (hf.comp (hV i i)).aestronglyMeasurable D
      (Filter.Eventually.of_forall fun ω => hD _)) hps
  have hri i j : (∫ ω, r i j ω ∂μ) = c i j*(∫ ω, T.d (W ω) ∂μ) - ∫ ω, p i j ω*s i ω ∂μ := by
    dsimp only [r]
    have h1 : Integrable (fun ω => c i j*T.d (W ω) - p i j ω*s i ω) μ :=
      ((hdI hW).const_mul _).sub (hps i j)
    have h2 : Integrable (fun ω => c i j*T.d (W ω) - p i j ω*s i ω - c i j*T.d (V i j ω)) μ :=
      h1.sub ((hdI (hV i j)).const_mul _)
    rw [integral_add h2 (hpV i j), integral_sub h1 ((hdI (hV i j)).const_mul (c i j)),
      integral_sub ((hdI hW).const_mul (c i j)) (hps i j), integral_const_mul, integral_const_mul]
    have ho := outside_covariance H i j T.d T.measurable
    change (∫ ω, p i j ω*T.d (V i j ω) ∂μ) = c i j * _ at ho
    rw [ho]
    ring
  have he : (∫ ω, T.d (W ω) ∂μ) - (∫ ω, W ω*T.f (W ω) ∂μ) =
      ∫ ω, pairs G (fun i j => r i j ω) ∂μ := by
    rw [integral_pairs r hr]
    simp only [hri, pairs, sum_sub_distrib, ← Finset.sum_mul]
    change _ - _ = pairs G c * _ - pairs G _
    rw [show pairs G c = 1 from sum_pair_covariance H, one_mul, hrow]
  have ha i ω : 0 ≤ a i ω := envelope_nonneg _ _
  have hA i j ω : 0 ≤ A i j ω := mul_nonneg (ha i ω) (ha j ω)
  have hR i ω : 0 ≤ R i ω := sum_nonneg fun k _ => ha k ω
  have hPa ω u : 0 ≤ P ω u := sum_nonneg fun i _ => sum_nonneg fun j _ =>
    mul_nonneg (hA i j ω) (rampBound_nonneg hα (add_nonneg (hR i ω) (hR j ω)))
  have hPa' : 0 ≤ K := (integral_nonneg fun ω => hPa ω 0).trans (hK 0)
  let rad := fun i j ω u => rampBound α (W ω) u (R i ω + R j ω)
  have hradInt i j ω : Integrable (fun u => rad i j ω u) T.ν := by
    exact (MemLp.of_bound (p := 1) (measurable_ramp α measurable_const measurable_id measurable_const).aestronglyMeasurable
      1 (Filter.Eventually.of_forall fun u => by
        rw [Real.norm_eq_abs, abs_of_nonneg (rampBound_nonneg hα (add_nonneg (hR i ω) (hR j ω)))]
        exact rampBound_le_one ..)).integrable le_rfl
  have hpt ω : |pairs G (fun i j => r i j ω)| ≤ 3*∫ u, P ω u ∂T.ν := by
    have hq i j : |r i j ω| ≤ 3*(A i j ω*(∫ u, rad i j ω u ∂T.ν)) := by
      let J := ∫ u, rad i j ω u ∂T.ν
      have hJ : 0 ≤ J := integral_nonneg fun _ => rampBound_nonneg hα (add_nonneg (hR i ω) (hR j ω))
      have hx := radius_bounds (μ := μ) (G := G) (X := X) i j ω
      have hdiff : |T.d (W ω)-T.d (V i j ω)| ≤ J := T.oscillation _ _ _ hx.2
      obtain ⟨t,ht,he'⟩ := secant_witness T.deriv (W ω) (Y i ω)
      have hsec : |T.d (W ω)-s i ω| ≤ J := by
        change |T.d (W ω)-secant T.f T.d (W ω) (Y i ω)| ≤ J
        rw [he']
        exact T.oscillation _ _ _ (ht.trans hx.1)
      have hc : |c i j| ≤ A i j ω := abs_pair_covariance H i j ω
      have hp : |p i j ω| ≤ A i j ω := by
        rw [show p i j ω = X i ω*X j ω from rfl,abs_mul]
        exact mul_le_mul (le_max_left _ _) (le_max_left _ _) (abs_nonneg _) (ha i ω)
      have hcp : |c i j-p i j ω| ≤ 2*A i j ω := (abs_sub _ _).trans (by linarith)
      have heq : r i j ω = (c i j - p i j ω)*(T.d (W ω)-T.d (V i j ω))
          + p i j ω*(T.d (W ω)-s i ω) := by dsimp only [r]; ring
      rw [heq]
      apply (abs_add_le ..).trans
      rw [abs_mul,abs_mul]
      have h1 := mul_le_mul hcp hdiff (abs_nonneg _) (by linarith [hA i j ω])
      have h2 := mul_le_mul hp hsec (abs_nonneg _) (hA i j ω)
      change _ ≤ 3*(A i j ω*J)
      linarith only [h1,h2]
    apply (abs_pairs_le _).trans
    apply (pairs_le G (fun i j _ => hq i j)).trans_eq
    rw [pairs_mul]
    congr 1
    have h := integral_pairs (G := G) (μ := T.ν) (fun i j u => A i j ω*rad i j ω u)
      (fun i j => (hradInt i j ω).const_mul _)
    simpa only [integral_const_mul] using h.symm
  have hAI i j : Integrable (A i j) μ := (envelope_memLp (H.squareIntegrable i)).integrable_mul
    (envelope_memLp (H.squareIntegrable j))
  have ham k : Measurable (a k) := (H.measurable k).abs.max measurable_const
  have hRm i : Measurable (R i) := Finset.measurable_sum _ (fun k _ => ham k)
  have hprod : Integrable (Function.uncurry P) (μ.prod T.ν) := by
    apply integrable_pairs (G := G) (fun i j (p : Ω × ℝ) => A i j p.1*rad i j p.1 p.2)
    intro i j
    exact integrable_cutoff ((hAI i j).comp_fst T.ν) (fun p => hA i j p.1)
      (measurable_ramp α (hW.comp measurable_fst) measurable_snd (((hRm i).add (hRm j)).comp measurable_fst))
      (fun p => rampBound_nonneg hα (add_nonneg (hR i p.1) (hR j p.1))) (fun _ => rampBound_le_one ..)
  change |(∫ ω, T.d (W ω) ∂μ) - ∫ ω, W ω*T.f (W ω) ∂μ| ≤ _
  rw [he]
  have hbound := norm_integral_le_of_norm_le (f := fun ω => pairs G (fun i j => r i j ω)) (hprod.integral_prod_left.const_mul 3)
    (Filter.Eventually.of_forall hpt)
  change |∫ ω, pairs G (fun i j => r i j ω) ∂μ| ≤ ∫ ω, 3*(∫ u, P ω u ∂T.ν) ∂μ at hbound
  rw [integral_const_mul, integral_integral_swap hprod] at hbound
  have hupper := integral_mono hprod.integral_prod_right (integrable_const K) hK
  rw [integral_const, smul_eq_mul] at hupper
  change (∫ u, ∫ ω, P ω u ∂μ ∂T.ν) ≤ T.ν.real Set.univ * K at hupper
  exact hbound.trans (by nlinarith only [hupper,mul_le_mul_of_nonneg_right T.mass hPa'])

end JanischLehericy


==> anc/lean/JanischLehericy/Theorem.lean <==
import JanischLehericy.NormalTest
import JanischLehericy.Induction

open MeasureTheory ProbabilityTheory Set Finset
open scoped BigOperators
noncomputable section
namespace JanischLehericy

def normalResidual (α z x : ℝ) := smoothedSlope z α x - x*average α (solution z) x

theorem normalResidual_eq {α : ℝ} (hα : 0 < α) (z x : ℝ) :
    normalResidual α z x = (∫ t in x..x+α, slopeAt z t-x*solution z t)/α := by
  unfold normalResidual
  rw [smoothedSlope_eq hα]
  unfold average
  rw [intervalIntegral.integral_sub (slope_integrable z _ _)
    (((continuous_solution z).intervalIntegrable _ _).const_mul _),
    intervalIntegral.integral_const_mul]
  ring

theorem normalResidual_upper {α : ℝ} (hα : 0 < α) (z x : ℝ) :
    normalResidual α z x ≤ (if x ≤ z then 1 else 0) - normalCDF z + 2*α := by
  rw [normalResidual_eq hα,div_le_iff₀ hα]
  have h := intervalIntegral.integral_mono_on (by linarith : x ≤ x+α)
    ((slope_integrable z x (x+α)).sub (((continuous_solution z).intervalIntegrable _ _).const_mul x))
    (g := fun _ => (if x ≤ z then 1 else 0)-normalCDF z+2*α) intervalIntegrable_const (fun t ht => by
      have hp := mul_le_mul (show t-x ≤ α by linarith [ht.2]) (solution_le_two z t)
        (solution_nonneg z t) hα.le
      change drift z t - jump z t + (1-normalCDF z) - x * solution z t ≤ _
      rw [drift,jump_apply]
      split_ifs <;> nlinarith [ht.1])
  simpa only [intervalIntegral.integral_const,smul_eq_mul,add_sub_cancel_left,mul_comm α] using h

theorem normalResidual_lower {α : ℝ} (hα : 0 < α) (z x : ℝ) :
    (if x ≤ z then 1 else 0)-normalCDF (z+α) ≤ normalResidual α (z+α) x := by
  rw [normalResidual_eq hα,le_div_iff₀ hα]
  have h := intervalIntegral.integral_mono_on_of_le_Ioo (by linarith : x ≤ x+α)
    (f := fun _ => (if x ≤ z then 1 else 0)-normalCDF (z+α)) intervalIntegrable_const
    ((slope_integrable (z+α) x (x+α)).sub (((continuous_solution (z+α)).intervalIntegrable _ _).const_mul x))
    (fun t ht => by
      have hp := mul_nonneg (show 0 ≤ t-x by linarith [ht.1]) (solution_nonneg (z+α) t)
      change _ ≤ drift (z+α) t - jump (z+α) t + (1-normalCDF (z+α)) - x*solution (z+α) t
      rw [drift,jump_apply]
      split_ifs <;> nlinarith [ht.2])
  simpa only [intervalIntegral.integral_const,smul_eq_mul,add_sub_cancel_left,mul_comm α] using h

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [DecidableEq ι]
variable {μ : Measure Ω} [IsProbabilityMeasure μ] {m : ℕ}
variable {G : Neighborhoods ι m} {X : ι → Ω → ℝ}

/-- The Stein smoothing lemma with the constants used in the induction. -/
theorem stein_estimate (H : NormalizedFamily G μ X) : SteinEstimate G μ X := by
  intro α hα _ K hK z
  let W := total X
  let I := (W ⁻¹' Iic z).indicator (fun _ => (1:ℝ))
  have hW : Measurable W := Finset.measurable_sum _ (fun i _ => H.measurable i)
  have hWi : Integrable W μ := (memLp_finset_sum univ (fun i _ => H.squareIntegrable i)).integrable (by norm_num)
  have hI : Integrable I μ := (integrable_const (1:ℝ)).indicator (hW measurableSet_Iic)
  have hprob : (∫ ω, I ω ∂μ) = μ.real (W ⁻¹' Iic z) := integral_indicator_one (hW measurableSet_Iic)
  have hres (q : ℝ) : Integrable (fun ω => normalResidual α q (W ω)) μ ∧
      |∫ ω, normalResidual α q (W ω) ∂μ| ≤ 6*K := by
    let T := normalTest hα q
    obtain ⟨B,hB⟩ := T.dBound
    obtain ⟨D,hD⟩ := T.fBound
    have hf := (continuous_iff_continuousAt.mpr fun x => (T.deriv x).continuousAt).measurable
    have hd : Integrable (fun ω => T.d (W ω)) μ := (MemLp.of_bound (p := 1)
      (T.measurable.comp hW).aestronglyMeasurable B (Filter.Eventually.of_forall fun ω => hB _)).integrable le_rfl
    have hg : Integrable (fun ω => W ω*T.f (W ω)) μ := by
      simpa only [Function.comp_apply,mul_comm] using hWi.bdd_mul (hf.comp hW).aestronglyMeasurable ⟨D,fun ω => hD _⟩
    refine ⟨hd.sub hg, ?_⟩
    change |∫ ω, T.d (W ω)-W ω*T.f (W ω) ∂μ| ≤ _
    rw [integral_sub hd hg]
    exact stein_residual H hα T hK
  have hup := integral_mono (hres z).1 ((hI.sub (integrable_const (normalCDF z))).add (integrable_const (2*α)))
    (fun ω => normalResidual_upper hα z (W ω))
  have hlo := integral_mono (hI.sub (integrable_const (normalCDF (z+α)))) (hres (z+α)).1
    (fun ω => normalResidual_lower hα z (W ω))
  change (∫ ω, normalResidual α z (W ω) ∂μ) ≤ ∫ ω, I ω-normalCDF z+2*α ∂μ at hup
  change (∫ ω, I ω-normalCDF (z+α) ∂μ) ≤ _ at hlo
  have hsub q : Integrable (fun ω => I ω-normalCDF q) μ := hI.sub (integrable_const _)
  rw [integral_add (hsub z) (integrable_const _), integral_sub hI (integrable_const _),hprob] at hup
  rw [integral_sub hI (integrable_const _),hprob] at hlo
  simp only [integral_const,measureReal_univ_eq_one,one_smul] at hup hlo
  have h1 := (abs_le.mp (hres z).2).1
  have h2 := (abs_le.mp (hres (z+α)).2).2
  have hn := normalCDF_increment (show z ≤ z+α by linarith)
  change |μ.real (W ⁻¹' Iic z)-normalCDF z| ≤ _
  exact abs_le.mpr ⟨by linarith,by linarith⟩

/-- For a centered, variance-one sum with a dependency graph, the Kolmogorov
distance to the standard normal is at most the truncated-moment bound. -/
theorem truncated_bound (G : Neighborhoods ι m) (X : ι → Ω → ℝ) : TruncatedBound G μ X :=
  truncated_of_stein (fun _ _ _ H => stein_estimate H) G X

/-- Janisch–Lehéricy's normalized bound, simultaneously for every 2 < δ ≤ 3. -/
theorem janisch_lehericy (G : Neighborhoods ι m) (X : ι → Ω → ℝ) : JanischLehericyBound G μ X :=
  conjecture_of_truncated (truncated_bound G X)

end JanischLehericy


==> anc/lean/README.md <==
# Checking the Lean proof

Theorem 3 of the paper is `JanischLehericy.conjecture_one_four` in
[Published.lean](JanischLehericy/Published.lean). The stronger truncated-moment
bound is `JanischLehericy.truncated_bound` in [Theorem.lean](JanischLehericy/Theorem.lean).

With [elan](https://github.com/leanprover/elan) installed, run these commands
from the directory containing `lean-toolchain` and `lakefile.toml`. The first
run needs internet access for the pinned toolchain, dependencies, and mathlib cache.

```sh
lake exe cache get
lake build
lake env lean Audit.lean
lake env lean Replay.lean
```

The build compiles the proof. The audit prints the axiom dependencies and fails
if any of the three end theorems uses an axiom outside `propext`,
`Classical.choice`, and `Quot.sound`. The replay rechecks the theorems and
their dependencies with the Lean kernel, starting from `Init`. For the pinned
versions, the audit reported those three axioms for each theorem and the
replay checked 39,553 declarations above `Init`.


==> anc/lean/Replay.lean <==
import JanischLehericy
import Lean.Replay

/-! Recheck the transitive dependencies of the exported statements with Lean's
kernel, starting from the standard library's Init environment. Private names from
different source files may share the same short name in the elaborator.
Run with `lake env lean Replay.lean` after `lake build`. -/

open Lean

private partial def dependencyClosure (src base : Environment)
    (pending : List Name) (seen : Std.HashMap Name ConstantInfo := {}) :
    Except String (Std.HashMap Name ConstantInfo) := do
  match pending with
  | [] => return seen
  | n :: rest =>
    if seen.contains n || (base.toKernelEnv.find? n).isSome then return ← dependencyClosure src base rest seen
    let some decl := src.find? n | throw s!"Missing declaration {n}"
    let mutualNames := match decl with
      | .inductInfo info => info.all ++ info.ctors
      | .ctorInfo info => [info.induct]
      | .recInfo info => info.all
      | _ => []
    let deps := decl.getUsedConstantsAsSet.toList ++ mutualNames
    return ← dependencyClosure src base (deps ++ rest) (seen.insert n decl)

/-- Each call to Lean's replay API uses one elaborator name table. When two
files contain the same private short name, verify one declaration and its
dependencies first, then continue with a fresh table over the checked kernel. -/
private partial def checkRoots (src base : Environment) (roots : List Name) : IO Environment := do
  let .ok deps := dependencyClosure src base roots | throw (IO.userError "Missing dependency")
  let mut shortNames : Std.HashMap Name Name := {}
  for (n, _) in deps do
    let key := privateToUserName n
    if let some other := shortNames[key]? then
      let .ok before := dependencyClosure src base [n] | throw (IO.userError "Missing dependency")
      let first := if before.contains other then other else n
      let checked ← checkRoots src base [first]
      return ← checkRoots src (Environment.ofKernelEnv checked.toKernelEnv) roots
    shortNames := shortNames.insert key n
  return ← Environment.replay deps (Environment.ofKernelEnv base.toKernelEnv)

run_cmd do
  let src ← getEnv
  let base ← importModules #[{ module := `Init }] {} 0
  let roots := [`JanischLehericy.truncated_bound, `JanischLehericy.janisch_lehericy,
    `JanischLehericy.conjecture_one_four]
  let .ok deps := dependencyClosure src base roots | throwError "Could not collect dependencies"
  let checked ← checkRoots src base roots
  for n in roots do
    unless (checked.toKernelEnv.find? n).isSome do throwError "Kernel replay missed {n}"
  logInfo m!"Kernel replay checked {deps.size} declarations above Init and all three exported theorems."


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.24.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99657ad92e23804e279f77ea6dbdeebaa1317b98",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d768126816be17600904726ca7976b185786e6b9",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "556caed0eadb7901e068131d1be208dd907d07a2",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.74",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "725ac8cd67acd70a7beaf47c3725e23484c1ef50",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dea6a3361fa36d5a13f87333dc506ada582e025c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8da40b72fece29b7d3fe3d768bac4c8910ce9bee",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "91c18fa62838ad0ab7384c03c9684d99d306e1da",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "janisch_lehericy",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "janisch_lehericy"
version = "0.1.0"
defaultTargets = ["JanischLehericy"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.24.0"

[[lean_lib]]
name = "JanischLehericy"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.24.0

